Model What Matters: Decision-Guided Selective World Modeling for Language Agents

Reinforcement learning provides a direct mechanism for optimizing task objectives in large language model-driven agents, but task rewards are typically sparse trajectory-level signals that only evaluate task success, without directly supervising action-conditioned environment transitions, leaving the model with limited explicit understanding of action consequences and environment dynamics. Recent work introduces auxiliary supervision through policy and world modeling co-training, yet typically treats complete environmental observations uniformly as world modeling targets, overlooking the varying decision relevance of observation content. We propose DGS-WM (Decision-Guided Selective World Modeling), a decision-guided policy-world modeling co-training approach for language agents. DGS-WM employs a Decision-Guided Observation Selection component that filters observation units with decision value as world modeling targets based on their support for subsequent policy responses, and a Confidence-Adaptive Weighting component that adaptively adjusts supervision strength according to the model's prediction confidence on selected targets. Together, these components form a decision-aware auxiliary world modeling loss, jointly optimized with the RL loss on the same policy model. Across multiple benchmarks covering single-hop/multi-hop question answering and interactive web tasks, DGS-WM achieves consistent improvements under different model scales and RL algorithms, demonstrating more stable and effective performance compared to full-observation world modeling methods.

==> anc/dgs_wm_core/FILES.sha256 <==
07f5d856b1f43dd79b972872eaa8a3ed6cfc2e6c9f5a1c503dc94b92f9d0e83f  README.md
d3ddee4a77ce9fb70b3daf484c091cf5384843210b0cef34d655a5f694749719  openqa_agent/__init__.py
ff10a8e50f175a5e0f73cf1586c7e817d2bea20cfbc216d4268b80d7d6e2159b  openqa_agent/actions.py
db72b0ccfcf50b44087f861aa4eb4facc5bb8612c77478a06c311a18a932ddca  openqa_agent/data.py
755b88f7527c24270213ccb9eac2a1a9be2bba40ae6a3c5c33b6d43073778513  openqa_agent/environment.py
f89653f88ea73e0b07a40ce45a46ae9b236cad1a34f025ec953d464b61bebdd5  openqa_agent/evaluation.py
90a71f181465ee7a2131d0357b724afcb5871a70d168d6105e0e3694accce126  openqa_agent/prompts.py
8f05f8905627e5104d47baa70089750a2319a92b328b526a52ecfb9d22b0cf25  openqa_agent/retrieval/__init__.py
66ac0bedfab35909db364648569c43951b0223d565c624c2566aa151fb49223c  openqa_agent/retrieval/client.py
e60a89a2250e75d714925fe4831a75e53f2d12966059793f72486e87efe972d9  openqa_agent/retrieval/server.py
cb6d229b378c375586dd7556b585a14a5dc89dbb903b4ec9feea73e7fa088fe2  openqa_agent/types.py
00f9f564ca043d30453d6c64ab592dfb80ce820e09f4854bac945a5ba8488bf5  openqa_agent/verl_adapter/__init__.py
3013fd9005f13008490bf73f93323d54e3de6a7903951e9814ae135a6eb5b1f1  openqa_agent/verl_adapter/agent_loop.py
e61f273b50a344e24c1427b4a899ce32029b7d41fd09080e32fd462509bd22f9  openqa_agent/verl_adapter/data.py
191332b81522f811abf7b0083e133b2f353bb0d28cd37187c264323c1554ccd4  openqa_agent/verl_adapter/main_ppo_wm.py
4c79a022309ed53a49bece411c44365e663f3a3a9a1bd93d13fc681852a1975f  openqa_agent/verl_adapter/reward.py
1f35f8000fa66986a472efdbb67b0cb24b359ba22a8839633e6e3fc033146f08  openqa_agent/verl_adapter/sentence_selector.py
341056984a4765cbbb1fcd738e6b6fb9cf8bf7240cf3183160dd20a36b69a3cb  openqa_agent/verl_adapter/wm_targets.py
590018b6e18862893fa9d9da82d7ce757a6f824f2dc01e855012a6554c96dd1f  openqa_agent/verl_adapter/wm_trainer.py
7444fcd93746ea4197f03f0b0654eda99f27edd86c731273d2e3b94ada9daf98  patches/verl-v0.8.0-compact-lora-checkpoint.patch
b873afcf5f623675d59054b931abcc6b8516fdafa610a404e3a7ccbb3cb21f6a  patches/verl-v0.8.0-vllm-lora-prompt-logprobs.patch
f7c2052258b520c6056766fffa0a26d78f364839261b271905f778f19077084f  patches/webshop-environment.patch
9d1587fa9f23cea808b9fea5db1eee072962c8e07ff1260233a5de08b07a6f16  pyproject.toml
cfc7749b96f63bd31c3c42b5c471bf756814053e847c10f3eb003417bc523d30  third_party/VERL_LICENSE.txt
8872dbf8660b00890b5e07ce1ea1f7a44fa7ae4e1857da56caba172b51dab3cb  third_party/WebShop_LICENSE.md
2c75b1fd7cfadf72d3f20f04274d3861d074c2401b7c475583af11c4c399f230  webshop_agent/__init__.py
796b8555e169bebfaa651cc2f2036ca8bdc752d7a0fcbaf5fc5224853d0c1185  webshop_agent/actions.py
130b2af15266bcb9a9e30eb9bf59d86d67e9722e549786fc1fdc4c4ba50e661e  webshop_agent/context.py
c7e36a1f690e8c3cd50db082d5dcfcda554f89a29233c7520e5596fd30211ebe  webshop_agent/environment.py
b4ab9db98f8515a9a237cd1078ebde14de09a069cbed9833780b470df7e111eb  webshop_agent/episode.py
3401df034c9f1585bbcad0a9ee26bb5f2a6000c2b0d7b9e94920748046b77246  webshop_agent/pages.py
c29bc54d854a09432364750828e572baa32ef843ddfc90eef1e0f4a5a7f02dc0  webshop_agent/prompts.py
eb7fd875bac4cf13d31f69d470ba54ef703a1f16cdd6e7a11057b31461caf7ee  webshop_agent/protocol.py
ee589e51a35b1cb5ab0bf56bd10eafb6b1161e90ef4f46b2c90073ab607af1c6  webshop_agent/refinement.py
9eb1aa20e7c2445f3dd05c5a910c3168a96b994173318c68d512ad3ab61fa889  webshop_agent/remote.py
8c9623c99d70e0ea6c59f489b7d832fb4dce3d2f1018ca92b7dd2f74b97bdd89  webshop_agent/rollout.py
b1f07fb212ca9b893cec8ed7ff69fe73555ff823c3b37c7ebf7fcfc9223a8bf3  webshop_agent/service.py
e7d170e5c9528cb81b9b4780d231603f8f815e1a3705eeb5918eb57f72771179  webshop_agent/verl_adapter/__init__.py
76ef4245cb73892f636b3524268fe2d01ee2864c0b1b858404e1301c9e3000db  webshop_agent/verl_adapter/agent_loop.py
1858c86068c79901e466fd0a97c1e42c80f9594f07eac50f1de3289582592c57  webshop_agent/verl_adapter/data.py
e51e36ea5b657aa299671f563a7d4bb6836d067e65389064e847c8045a15c3b5  webshop_agent/verl_adapter/main_ppo.py
663eba75b9caeb45ba836ada9701bfa7f65cf70ea7019408ee1295274e101eb6  webshop_agent/verl_adapter/response_selector.py
affc252fbd8f32870b84a9421efc1d023070e6e99dc36e2f7fdc1fb92a62792d  webshop_agent/verl_adapter/trainer.py


==> anc/dgs_wm_core/README.md <==
# DGS-WM: Core Implementation

This package contains the core implementation of **Decision-Guided Selective
World Modeling (DGS-WM)** for interactive open-corpus question answering and
WebShop. The implementation uses the same policy model for reinforcement
learning and auxiliary action-conditioned observation prediction.

In the source code, DGS-WM is called `Response-WM`. Its QA target mode is
`sentence_response`; its WebShop target mode is `ui_block_response`. Some QA
class names and environment variables retain the historical `MuSiQue` /
`MUSIQUE` prefix; the packaged QA data adapter supports NQ and HotpotQA.

## Method and code map

For each transition `(history, action, observation, next_response)`, split the
observation into candidate units and score each unit by the mean teacher-forced
log probability of the actual next response. Retain units satisfying
`score > mean(scores) + kappa * population_std(scores)` and concatenate them in
source order. Skip the auxiliary transition if nothing is retained.

For each selected target, compute `q = exp(-mean_target_NLL)` and the detached
weight `w = (1 - q) ** gamma`. Jointly optimize
`RL_loss + lambda_WM * sum(w * target_NLL_sum) / sum(target_content_tokens)`.
The denominator counts unweighted target content tokens. The paper uses
`kappa = 0.5`, `gamma = 1.0`, and `lambda_WM = 0.02`.

| Paper component | QA implementation | WebShop implementation |
| --- | --- | --- |
| Observation partitioning | `openqa_agent/verl_adapter/sentence_selector.py`: `build_sentence_candidates` | `webshop_agent/verl_adapter/response_selector.py`: `build_ui_block_candidates` |
| Teacher-forced response support | `openqa_agent/verl_adapter/agent_loop.py`: `_candidate_context_ids`, `_teacher_forced_logprobs`, `_select_sentence_target` | `webshop_agent/verl_adapter/agent_loop.py`: `_candidate_messages`, `_teacher_forced_logprobs`, `_select_response_target` |
| Relative filtering and ordered targets | `sentence_selector.py`: `select_above_transition_mean` | `response_selector.py`: `select_above_transition_mean` (deduplicates overlapping UI atoms) |
| Target content masks | `agent_loop.py`: `_encode_environment_target` | `agent_loop.py`: `_encode_environment_target` |
| Confidence-adaptive weighting | `openqa_agent/verl_adapter/wm_trainer.py`: `_wm_confidence_statistics` | `webshop_agent/verl_adapter/trainer.py`: `wm_confidence_statistics` |
| Joint RL / WM objective | `wm_trainer.py`: `joint_ppo_wm_loss`, `build_joint_actor_batch` | `trainer.py`: `joint_ppo_wm_loss`, `build_turn_batch`, `build_joint_batch` |

QA candidates preserve sentence order and source spans. WebShop candidates
preserve product cards, option controls, purchase information, navigation, and
interaction feedback as semantic units. Overlapping selected UI blocks are
rendered once in original page order.

The full observation remains visible to the policy. Selection changes only
the auxiliary target. WM masks cover target content and exclude context, role
markers, padding, and message delimiters. Confidence is computed per target
and detached from autograd. RL and WM losses have independent token
normalization. WebShop reconstructs actor rows with the same sliding context
window used during rollout.

## Package contents

- `openqa_agent/`: QA rollout, sentence selection, WM target encoding, joint
  trainer, reward calculation, data conversion, and E5/FAISS retrieval interface.
- `webshop_agent/`: WebShop rollout, UI-block selection, joint trainer,
  context/action handling, data conversion, and the HTTP environment interface.
- `patches/`: VERL/vLLM compatibility and compact LoRA checkpoint patches,
  plus the small changes needed by the upstream WebShop environment adapter.
- `third_party/`: upstream license notices for the supplied patches.
- `pyproject.toml`: installation metadata and library dependencies.
- `FILES.sha256`: integrity checksums for the release files.

These are selected working-source implementations. Training profiles, launch
scripts, machine settings, datasets, retrieval indexes, model weights,
checkpoints, rollout logs, experiment reports, and Git history are omitted.
The QA launcher omits optional GiGPO dispatch, outside the paper's reported
RL variants. Other selected Python source files retain their original content.
Legacy helper modes remain where they are dependencies of the shared rollout
or environment code; `refined` is a separate legacy baseline, not DGS-WM.
DGS-WM selection does not use oracle relevance labels.

## Dependencies and installation

The core selectors and trainers depend on **VERL v0.8.0**. The source projects
use Python 3.12, PyTorch 2.8.0, Transformers 4.57.1, PEFT 0.20.0,
vLLM 0.11.0, Ray 2.57.0, TensorDict 0.10.0, and TorchData 0.11.0.
Install CUDA libraries appropriate to the host hardware.

Apply both VERL patches to a clean v0.8.0 checkout before installing VERL:

```bash
git -C /path/to/verl checkout v0.8.0
git -C /path/to/verl apply /path/to/dgs_wm_core/patches/verl-v0.8.0-compact-lora-checkpoint.patch
git -C /path/to/verl apply /path/to/dgs_wm_core/patches/verl-v0.8.0-vllm-lora-prompt-logprobs.patch
python -m pip install -e /path/to/verl
python -m pip install -e /path/to/dgs_wm_core
```

The prompt-logprob patch preserves the actual-token probability contract used
by candidate scoring, including LoRA rollout compatibility. The checkpoint
patch supports the included trainers' compact checkpoint operations.

Upstream dependencies:

- VERL: <https://github.com/volcengine/verl>, tag `v0.8.0`.
- WebShop: <https://github.com/princeton-nlp/WebShop>, base commit
  `64fa2a5`. Install its product data, search index, environment dependencies,
  and spaCy model separately. Apply `patches/webshop-environment.patch` to
  that checkout and make its `web_agent_site` module importable.
- QA retrieval: a separately prepared Wiki18 corpus, matching FAISS index,
  and E5 encoder are required for the retrieval service. Install the
  `retrieval` extra and a suitable FAISS CPU/GPU build.

## Integration interfaces

The training entry modules are `openqa_agent.verl_adapter.main_ppo_wm` and
`webshop_agent.verl_adapter.main_ppo`. They consume upstream VERL Hydra settings
and caller-supplied runtime overrides. Experiment launch profiles and custom
agent registration settings are intentionally not bundled.

Use `openqa_agent.verl_adapter.agent_loop.MuSiQueAgentLoop` as the QA agent
class and `openqa_agent.verl_adapter.reward.compute_score` as its reward
function. Use `webshop_agent.verl_adapter.agent_loop.WebShopAgentLoop` as
the WebShop agent class. Both trainers delegate the base RL objective to VERL.

Select QA DGS-WM with `MUSIQUE_WM_TARGET_MODE=sentence_response` and WebShop
DGS-WM with `WEBSHOP_WM_TARGET_MODE=ui_block_response`. Set
`trainer.wm_confidence_decay_gamma` and `trainer.wm_loss_coef` in the caller's
VERL settings. The default WM target mode is `none`, so importing or launching
with defaults alone does not enable DGS-WM. `raw` with gamma zero implements
the full-observation ECHO baseline.

The QA service is available through
`python -m openqa_agent.retrieval.server --help`. It exposes `GET /health`
and `POST /retrieve`; the rollout reads `OPENQA_RETRIEVAL_URL`.

For WebShop, `webshop_agent.service.EpisodeService` and `create_app` provide
`GET /health`, `GET /goals`, `POST /episodes`,
`POST /episodes/<id>/step`, and `DELETE /episodes/<id>`. The rollout uses
`webshop_agent.remote.RemoteWebShopEpisode` and `WEBSHOP_ENV_URL` to access
this service. DGS-WM requests disable the legacy oracle refinement path.

This is a core method release for inspection and integration. Running the
full paper experiments additionally requires the external environments,
models, datasets, and runtime settings listed above.


==> anc/dgs_wm_core/openqa_agent/__init__.py <==
"""Open-corpus interactive QA training package."""


==> anc/dgs_wm_core/openqa_agent/actions.py <==
from __future__ import annotations

import re

from openqa_agent.types import Action, AnswerAction, InvalidAction, SearchAction


_SEARCH_PATTERN = re.compile(r"<search>(.*?)</search>\s*$", re.DOTALL)
_ANSWER_PATTERN = re.compile(r"<answer>(.*?)</answer>\s*$", re.DOTALL)
_ACTION_TAG_PATTERN = re.compile(r"</?(?:search|answer)>", re.DOTALL)


def parse_action(text: str, *, search_allowed: bool = True) -> Action:
    """Parse one strict XML-like action.

    Reasoning may precede the terminal action. Multiple actions, text after the
    action, and empty action bodies are invalid. This supports Qwen3's default
    thinking output without silently choosing between ambiguous actions.
    """

    search_match = _SEARCH_PATTERN.search(text)
    if search_match is not None:
        if _ACTION_TAG_PATTERN.search(text[: search_match.start()]):
            return InvalidAction("The response contains multiple action tags.")
        if not search_allowed:
            return InvalidAction("The search budget is exhausted; an answer is required.")
        query = search_match.group(1).strip()
        if not query:
            return InvalidAction("The search query is empty.")
        return SearchAction(query=query)

    answer_match = _ANSWER_PATTERN.search(text)
    if answer_match is not None:
        if _ACTION_TAG_PATTERN.search(text[: answer_match.start()]):
            return InvalidAction("The response contains multiple action tags.")
        answer = answer_match.group(1).strip()
        if not answer:
            return InvalidAction("The final answer is empty.")
        return AnswerAction(answer=answer)

    return InvalidAction(
        "The response must end with exactly one complete <search>...</search> "
        "or <answer>...</answer> action."
    )


==> anc/dgs_wm_core/openqa_agent/data.py <==
from __future__ import annotations

import json
from collections.abc import Iterator
from pathlib import Path
from typing import Any


def iter_rows(path: str | Path) -> Iterator[dict[str, Any]]:
    source = Path(path)
    with source.open(encoding="utf-8") as handle:
        for line_number, line in enumerate(handle, 1):
            if not line.strip():
                continue
            value = json.loads(line)
            if not isinstance(value, dict):
                raise ValueError(f"{source}:{line_number} is not a JSON object")
            yield value


==> anc/dgs_wm_core/openqa_agent/environment.py <==
from __future__ import annotations

from openqa_agent.actions import parse_action
from openqa_agent.prompts import (
    INTERACTIVE_SYSTEM_PROMPT,
    initial_user_message,
    render_invalid_action,
    render_search_observation,
)
from openqa_agent.retrieval import AsyncDenseRetrievalClient
from openqa_agent.types import (
    AnswerAction,
    EpisodeResult,
    InvalidAction,
    QAExample,
    SearchAction,
    TurnRecord,
)


class OpenCorpusSearchEnvironment:
    """Interactive search environment backed by the shared Wiki18 service."""

    def __init__(
        self,
        example: QAExample,
        retriever: AsyncDenseRetrievalClient,
        *,
        top_k: int = 3,
    ) -> None:
        if top_k <= 0:
            raise ValueError("top_k must be positive")
        self.example = example
        self.top_k = top_k
        self.retriever = retriever
        self._messages: list[dict[str, str]] = [
            {"role": "system", "content": INTERACTIVE_SYSTEM_PROMPT},
            {"role": "user", "content": initial_user_message(example.question)},
        ]
        self._result = EpisodeResult(
            id=example.id,
            question=example.question,
            mode="interactive",
        )

    @property
    def messages(self) -> list[dict[str, str]]:
        return [dict(message) for message in self._messages]

    @property
    def result(self) -> EpisodeResult:
        return self._result

    @property
    def done(self) -> bool:
        return self._result.completed

    async def step(self, raw_output: str, *, decision: int) -> EpisodeResult:
        if self.done:
            raise RuntimeError("Cannot step a completed episode")
        action = parse_action(raw_output, search_allowed=True)
        self._messages.append({"role": "assistant", "content": raw_output})
        if isinstance(action, SearchAction):
            hits = await self.retriever.search(action.query, top_k=self.top_k)
            for hit in hits:
                if hit.paragraph_idx not in self._result.observed_paragraph_ids:
                    self._result.observed_paragraph_ids.append(hit.paragraph_idx)
            self._result.turns.append(
                TurnRecord(
                    decision=decision,
                    raw_output=raw_output,
                    action_type="search",
                    query=action.query,
                    hits=hits,
                )
            )
            self._messages.append(
                {"role": "user", "content": render_search_observation(action.query, hits)}
            )
            return self._result
        if isinstance(action, AnswerAction):
            self._result.predicted_answer = action.answer
            self._result.completed = True
            self._result.turns.append(
                TurnRecord(
                    decision=decision,
                    raw_output=raw_output,
                    action_type="answer",
                    answer=action.answer,
                )
            )
            return self._result
        assert isinstance(action, InvalidAction)
        self._result.turns.append(
            TurnRecord(
                decision=decision,
                raw_output=raw_output,
                action_type="invalid",
                error=action.error,
            )
        )
        self._messages.append({"role": "user", "content": render_invalid_action(action.error)})
        return self._result


==> anc/dgs_wm_core/openqa_agent/evaluation.py <==
from __future__ import annotations

import re
import string
from collections import Counter, defaultdict
from collections.abc import Iterable, Sequence
from statistics import mean
from typing import Any

from openqa_agent.types import EpisodeResult, MuSiQueExample


def normalize_answer(text: str) -> str:
    """Match the normalization used by MuSiQue's official answer metric."""

    def remove_articles(value: str) -> str:
        return re.sub(r"\b(a|an|the)\b", " ", value, flags=re.UNICODE)

    def remove_punctuation(value: str) -> str:
        excluded = set(string.punctuation)
        return "".join(character for character in value if character not in excluded)

    return " ".join(remove_articles(remove_punctuation(text.lower())).split())


def answer_exact_match(prediction: str, gold_answer: str) -> float:
    return float(normalize_answer(prediction) == normalize_answer(gold_answer))


def answer_f1(prediction: str, gold_answer: str) -> float:
    predicted_tokens = normalize_answer(prediction).split()
    gold_tokens = normalize_answer(gold_answer).split()
    common = Counter(predicted_tokens) & Counter(gold_tokens)
    common_count = sum(common.values())
    if not predicted_tokens or not gold_tokens:
        return float(predicted_tokens == gold_tokens)
    if common_count == 0:
        return 0.0
    precision = common_count / len(predicted_tokens)
    recall = common_count / len(gold_tokens)
    return 2 * precision * recall / (precision + recall)


def best_answer_scores(prediction: str, gold_answers: Sequence[str]) -> tuple[float, float]:
    if not gold_answers:
        raise ValueError("At least one gold answer is required")
    return (
        max(answer_exact_match(prediction, gold) for gold in gold_answers),
        max(answer_f1(prediction, gold) for gold in gold_answers),
    )


def support_scores(
    predicted_ids: Iterable[int],
    gold_ids: Iterable[int],
) -> dict[str, float]:
    predicted = set(map(int, predicted_ids))
    gold = set(map(int, gold_ids))
    true_positives = len(predicted & gold)
    false_positives = len(predicted - gold)
    false_negatives = len(gold - predicted)
    precision = (
        true_positives / (true_positives + false_positives)
        if true_positives + false_positives
        else 0.0
    )
    recall = (
        true_positives / (true_positives + false_negatives)
        if true_positives + false_negatives
        else 0.0
    )
    f1 = 2 * precision * recall / (precision + recall) if precision + recall else 0.0
    exact_match = float(not false_positives and not false_negatives)
    if not predicted and not gold:
        precision = recall = f1 = exact_match = 1.0
    return {
        "retrieval_support_precision": precision,
        "retrieval_support_recall": recall,
        "retrieval_support_f1": f1,
        "retrieval_support_em": exact_match,
    }


def _first_complete_search_turn(
    result: EpisodeResult,
    gold_support_ids: set[int],
) -> int | None:
    observed: set[int] = set()
    search_turn = 0
    for turn in result.turns:
        if turn.action_type != "search":
            continue
        search_turn += 1
        observed.update(hit.paragraph_idx for hit in turn.hits)
        if gold_support_ids <= observed:
            return search_turn
    return None


def evaluate_episode(
    example: MuSiQueExample,
    result: EpisodeResult,
) -> dict[str, Any]:
    if example.id != result.id:
        raise ValueError(f"Mismatched IDs: {example.id} != {result.id}")

    record: dict[str, Any] = {
        "id": example.id,
        "hop_count": example.hop_count,
        "completed": result.completed,
        "search_count": result.search_count,
        "invalid_action_count": result.invalid_action_count,
    }

    if example.gold_answers:
        answer_em, answer_f1_score = best_answer_scores(
            result.predicted_answer,
            example.gold_answers,
        )
        record.update({"answer_em": answer_em, "answer_f1": answer_f1_score})

    if example.has_support_labels:
        gold_support = set(example.gold_support_ids)
        observed_support = set(result.observed_paragraph_ids)
        record.update(support_scores(observed_support, gold_support))
        record["gold_support_ids"] = sorted(gold_support)
        record["retrieved_paragraph_ids"] = sorted(observed_support)
        record["retrieved_gold_support_ids"] = sorted(gold_support & observed_support)
        record["missing_gold_support_ids"] = sorted(gold_support - observed_support)
        record["all_support_retrieved"] = float(gold_support <= observed_support)
        record["first_complete_search_turn"] = _first_complete_search_turn(
            result,
            gold_support,
        )
        record["gold_support_count"] = len(gold_support)
        record["retrieved_unique_count"] = len(observed_support)

    return record


_AVERAGED_KEYS = (
    "answer_em",
    "answer_f1",
    "retrieval_support_precision",
    "retrieval_support_recall",
    "retrieval_support_f1",
    "retrieval_support_em",
    "all_support_retrieved",
    "completed",
    "search_count",
    "invalid_action_count",
    "retrieved_unique_count",
    "elapsed_seconds",
    "request_count",
    "prompt_tokens",
    "completion_tokens",
)


def _summarize_group(
    records: Sequence[dict[str, Any]],
    *,
    max_searches: int | None = None,
) -> dict[str, Any]:
    summary: dict[str, Any] = {"count": len(records)}
    for key in _AVERAGED_KEYS:
        values = [record[key] for record in records if key in record]
        if values:
            summary[key] = mean(values)

    complete_turns = [
        record["first_complete_search_turn"]
        for record in records
        if record.get("first_complete_search_turn") is not None
    ]
    if complete_turns:
        summary["mean_first_complete_search_turn"] = mean(complete_turns)

    with_support = [
        record for record in records if record.get("all_support_retrieved") == 1.0
    ]
    without_support = [
        record for record in records if record.get("all_support_retrieved") == 0.0
    ]
    if with_support and all("answer_em" in record for record in with_support):
        summary["answer_em_given_all_support"] = mean(
            record["answer_em"] for record in with_support
        )
    if without_support and all("answer_em" in record for record in without_support):
        summary["answer_em_without_all_support"] = mean(
            record["answer_em"] for record in without_support
        )

    support_records = [record for record in records if "all_support_retrieved" in record]
    maximum_searches = (
        max_searches
        if max_searches is not None
        else max((record.get("search_count", 0) for record in records), default=0)
    )
    if support_records:
        for search_turn in range(1, maximum_searches + 1):
            summary[f"all_support_at_{search_turn}_searches"] = mean(
                float(
                    record.get("first_complete_search_turn") is not None
                    and record["first_complete_search_turn"] <= search_turn
                )
                for record in support_records
            )
    return summary


def summarize_records(
    records: Sequence[dict[str, Any]],
    *,
    max_searches: int | None = None,
) -> dict[str, Any]:
    by_hop: defaultdict[int, list[dict[str, Any]]] = defaultdict(list)
    for record in records:
        if record.get("hop_count") is not None:
            by_hop[int(record["hop_count"])].append(record)
    return {
        "overall": _summarize_group(
            records,
            max_searches=max_searches,
        ),
        "by_hop": {
            str(hop): _summarize_group(
                group,
                max_searches=max_searches,
            )
            for hop, group in sorted(by_hop.items())
        },
    }


def official_prediction(result: EpisodeResult) -> dict[str, Any]:
    return {
        "id": result.id,
        "predicted_answer": result.predicted_answer,
        "predicted_support_idxs": sorted(set(result.observed_paragraph_ids)),
        "predicted_answerable": True,
    }


==> anc/dgs_wm_core/openqa_agent/prompts.py <==
from __future__ import annotations

from collections.abc import Sequence

from openqa_agent.types import SearchHit


INTERACTIVE_SYSTEM_PROMPT = """You are a multi-hop question-answering agent. A hidden document collection is available through search.

At each decision, end your response with exactly one action:
<search>concise search query</search>
or
<answer>short final answer</answer>

Reasoning may precede the action, but the response must end with one and only one action. Search when the available evidence is insufficient. A useful follow-up query should target the missing entity or relation using facts learned from earlier results. When the evidence is sufficient, answer with only the entity, name, date, number, or short phrase requested. Do not explain the answer. Do not output both actions at once."""


ANSWER_ONLY_SYSTEM_PROMPT = """Answer the question using the information available to you. End your response with exactly one action:
<answer>short final answer</answer>

Reasoning may precede the action, but the response must end with one and only one action. The answer should contain only the entity, name, date, number, or short phrase requested. Do not explain the answer."""


SELF_REFINEMENT_SYSTEM_PROMPT = """You refine a search environment's feedback into a compact world-model target for multi-hop question answering.

Given the original question, the current search query, and only the feedback returned by that search, output the smallest self-contained information that is useful for answering the original question.

Rules:
1. Use only information supported by the current search feedback. Do not add facts from memory.
2. Keep useful bridge entities and intermediate relations, even when they do not directly answer the final question.
3. Remove unrelated descriptions, formatting, and retrieval noise.
4. Do not explain your reasoning and do not separately answer the overall question.
5. If multiple returned documents contain useful information, write one concise fact per line in document rank order.
6. If the feedback contains no task-relevant information, output one short sentence saying so.
7. Output only the refined feedback text."""


def initial_user_message(question: str) -> str:
    return f"Question: {question}"


def self_refinement_messages(
    question: str,
    query: str,
    feedback: str,
) -> list[dict[str, str]]:
    return [
        {"role": "system", "content": SELF_REFINEMENT_SYSTEM_PROMPT},
        {
            "role": "user",
            "content": (
                f"ORIGINAL QUESTION:\n{question}\n\n"
                f"CURRENT SEARCH QUERY:\n{query}\n\n"
                f"CURRENT SEARCH FEEDBACK:\n{feedback}"
            ),
        },
    ]


def render_search_observation(
    query: str,
    hits: Sequence[SearchHit],
) -> str:
    lines = [f'Search results for: "{query}"']
    if not hits:
        lines.append("No matching documents were found.")
    else:
        for hit in hits:
            lines.extend(
                [
                    "",
                    f"[Document {hit.paragraph_idx}; rank {hit.rank}]",
                    f"Title: {hit.title}",
                    f"Text: {hit.text}",
                ]
            )
    return "\n".join(lines)


def render_invalid_action(error: str) -> str:
    return (
        f"Invalid action: {error}\n"
        "Output exactly one valid action and no other text."
    )


def closed_book_messages(question: str) -> list[dict[str, str]]:
    return [
        {"role": "system", "content": ANSWER_ONLY_SYSTEM_PROMPT},
        {"role": "user", "content": f"Question: {question}"},
    ]


def single_search_messages(
    question: str,
    query: str,
    hits: Sequence[SearchHit],
) -> list[dict[str, str]]:
    evidence = render_search_observation(query, hits)
    return [
        {"role": "system", "content": ANSWER_ONLY_SYSTEM_PROMPT},
        {
            "role": "user",
            "content": f"Question: {question}\n\n{evidence}",
        },
    ]


==> anc/dgs_wm_core/openqa_agent/retrieval/__init__.py <==
from openqa_agent.retrieval.client import AsyncDenseRetrievalClient

__all__ = ["AsyncDenseRetrievalClient"]


==> anc/dgs_wm_core/openqa_agent/retrieval/client.py <==
from __future__ import annotations

import asyncio
from typing import Any

import httpx

from openqa_agent.types import SearchHit


class AsyncDenseRetrievalClient:
    """Async client for the project-local Wiki18 dense retrieval service."""

    def __init__(self, base_url: str, *, timeout: float = 60.0, attempts: int = 3) -> None:
        self.url = base_url.rstrip("/") + "/retrieve"
        self.timeout = float(timeout)
        self.attempts = int(attempts)
        self._client: httpx.AsyncClient | None = None

    def _http_client(self) -> httpx.AsyncClient:
        if self._client is None:
            self._client = httpx.AsyncClient(
                timeout=httpx.Timeout(self.timeout),
                limits=httpx.Limits(max_connections=256, max_keepalive_connections=128),
                trust_env=False,
            )
        return self._client

    async def search(self, query: str, *, top_k: int) -> list[SearchHit]:
        last_error: BaseException | None = None
        for attempt in range(1, self.attempts + 1):
            try:
                response = await self._http_client().post(
                    self.url, json={"query": query, "top_k": top_k}
                )
                response.raise_for_status()
                values = response.json().get("results")
                if not isinstance(values, list):
                    raise ValueError("retrieval response is missing results")
                return [self._to_hit(value, rank) for rank, value in enumerate(values, 1)]
            except (httpx.HTTPError, ValueError, TypeError, KeyError) as exc:
                last_error = exc
                if attempt < self.attempts:
                    await asyncio.sleep(min(2 ** (attempt - 1), 4))
        assert last_error is not None
        raise RuntimeError(f"retrieval failed after {self.attempts} attempts") from last_error

    @staticmethod
    def _to_hit(value: Any, rank: int) -> SearchHit:
        if not isinstance(value, dict):
            raise TypeError("retrieval hit must be an object")
        return SearchHit(
            paragraph_idx=int(value["index"]),
            rank=rank,
            score=float(value["score"]),
            title=str(value.get("title", "")),
            text=str(value.get("text", "")),
        )


==> anc/dgs_wm_core/openqa_agent/retrieval/server.py <==
from __future__ import annotations

import argparse
import asyncio
import json
from dataclasses import dataclass
from pathlib import Path
from typing import Any, Sequence

import faiss
import numpy as np
import torch
from fastapi import FastAPI, HTTPException
from pydantic import BaseModel, Field
from transformers import AutoModel, AutoTokenizer


def _mean_pool(last_hidden_state: torch.Tensor, attention_mask: torch.Tensor) -> torch.Tensor:
    mask = attention_mask.unsqueeze(-1).to(last_hidden_state.dtype)
    return (last_hidden_state * mask).sum(dim=1) / mask.sum(dim=1).clamp_min(1e-9)


def _split_contents(value: dict[str, Any]) -> tuple[str, str, str]:
    title = str(value.get("title", ""))
    text = str(value.get("text", value.get("paragraph_text", "")))
    contents = str(value.get("contents", ""))
    if contents and not title and not text:
        title, separator, text = contents.partition("\n")
        if not separator:
            text, title = title, ""
    # Wiki18's dump stores the page title as a quoted first line.  Expose the
    # canonical title to downstream prompts/metrics while leaving the indexed
    # text untouched.
    title = title.strip()
    if len(title) >= 2 and title.startswith('"') and title.endswith('"'):
        title = title[1:-1].strip()
    if not contents:
        contents = f"{title}\n{text}" if title else text
    return title, text, contents


class DenseEngine:
    def __init__(
        self,
        *,
        index_path: Path,
        corpus_path: Path,
        model_path: Path,
        faiss_gpu: bool,
        faiss_use_float16: bool,
        query_max_length: int,
    ) -> None:
        self.corpus = self._load_corpus(corpus_path)
        cpu_index = faiss.read_index(str(index_path))
        if cpu_index.ntotal != len(self.corpus):
            raise ValueError(
                f"index/corpus size mismatch: index={cpu_index.ntotal}, corpus={len(self.corpus)}"
            )
        if faiss_gpu:
            if faiss.get_num_gpus() <= 0:
                raise RuntimeError("--faiss-gpu was requested but FAISS sees no GPUs")
            options = faiss.GpuMultipleClonerOptions()
            options.shard = True
            options.useFloat16 = bool(faiss_use_float16)
            self.index = faiss.index_cpu_to_all_gpus(cpu_index, co=options)
        else:
            self.index = cpu_index
        self.device = torch.device("cuda:0" if torch.cuda.is_available() else "cpu")
        dtype = torch.float16 if self.device.type == "cuda" else torch.float32
        self.tokenizer = AutoTokenizer.from_pretrained(str(model_path), local_files_only=True)
        self.model = AutoModel.from_pretrained(
            str(model_path), local_files_only=True, torch_dtype=dtype
        ).to(self.device)
        self.model.eval()
        self.query_max_length = int(query_max_length)

    @staticmethod
    def _load_corpus(path: Path) -> list[dict[str, Any]]:
        corpus: list[dict[str, Any]] = []
        with path.open(encoding="utf-8") as handle:
            for line_number, line in enumerate(handle, 1):
                if not line.strip():
                    continue
                value = json.loads(line)
                if not isinstance(value, dict):
                    raise ValueError(f"corpus row {line_number} is not an object")
                corpus.append(value)
        return corpus

    @torch.inference_mode()
    def search_batch(self, queries: Sequence[str], top_k: int) -> list[list[dict[str, Any]]]:
        encoded = self.tokenizer(
            [f"query: {query}" for query in queries],
            max_length=self.query_max_length,
            truncation=True,
            padding=True,
            return_tensors="pt",
        )
        encoded = {key: value.to(self.device) for key, value in encoded.items()}
        output = self.model(**encoded, return_dict=True)
        embeddings = _mean_pool(output.last_hidden_state, encoded["attention_mask"])
        embeddings = torch.nn.functional.normalize(embeddings, dim=-1)
        vectors = embeddings.float().cpu().numpy().astype(np.float32, order="C")
        scores, indices = self.index.search(vectors, int(top_k))
        batches: list[list[dict[str, Any]]] = []
        for row_scores, row_indices in zip(scores, indices, strict=True):
            hits: list[dict[str, Any]] = []
            for score, index in zip(row_scores, row_indices, strict=True):
                if int(index) < 0:
                    continue
                document = self.corpus[int(index)]
                title, text, contents = _split_contents(document)
                hits.append(
                    {
                        "index": int(index),
                        "id": str(document.get("id", index)),
                        "title": title,
                        "text": text,
                        "contents": contents,
                        "score": float(score),
                    }
                )
            batches.append(hits)
        return batches


class RetrieveRequest(BaseModel):
    query: str = Field(min_length=1)
    top_k: int = Field(default=3, ge=1, le=100)


@dataclass
class PendingQuery:
    query: str
    top_k: int
    future: asyncio.Future[list[dict[str, Any]]]


class DynamicBatcher:
    def __init__(self, engine: DenseEngine, *, max_batch_size: int, wait_ms: float) -> None:
        self.engine = engine
        self.max_batch_size = int(max_batch_size)
        self.wait_seconds = float(wait_ms) / 1000.0
        self.queue: asyncio.Queue[PendingQuery] = asyncio.Queue()

    async def run(self) -> None:
        while True:
            first = await self.queue.get()
            batch = [first]
            deadline = asyncio.get_running_loop().time() + self.wait_seconds
            while len(batch) < self.max_batch_size:
                remaining = deadline - asyncio.get_running_loop().time()
                if remaining <= 0:
                    break
                try:
                    batch.append(await asyncio.wait_for(self.queue.get(), remaining))
                except TimeoutError:
                    break
            try:
                grouped: dict[int, list[tuple[int, PendingQuery]]] = {}
                for position, item in enumerate(batch):
                    grouped.setdefault(item.top_k, []).append((position, item))
                results: list[list[dict[str, Any]] | None] = [None] * len(batch)
                for top_k, items in grouped.items():
                    values = await asyncio.to_thread(
                        self.engine.search_batch,
                        [item.query for _, item in items],
                        top_k,
                    )
                    for (position, _item), value in zip(items, values, strict=True):
                        results[position] = value
                for item, value in zip(batch, results, strict=True):
                    if not item.future.done():
                        item.future.set_result(value or [])
            except BaseException as exc:
                for item in batch:
                    if not item.future.done():
                        item.future.set_exception(exc)
            finally:
                for _ in batch:
                    self.queue.task_done()

    async def submit(self, query: str, top_k: int) -> list[dict[str, Any]]:
        future = asyncio.get_running_loop().create_future()
        await self.queue.put(PendingQuery(query=query, top_k=top_k, future=future))
        return await future


def create_app(engine: DenseEngine, *, max_batch_size: int, batch_wait_ms: float) -> FastAPI:
    app = FastAPI(title="OpenQA Wiki18 E5 Retriever")
    batcher = DynamicBatcher(engine, max_batch_size=max_batch_size, wait_ms=batch_wait_ms)

    @app.on_event("startup")
    async def _startup() -> None:
        app.state.batch_worker = asyncio.create_task(batcher.run())

    @app.on_event("shutdown")
    async def _shutdown() -> None:
        app.state.batch_worker.cancel()

    @app.get("/health")
    async def health() -> dict[str, Any]:
        return {
            "status": "ok",
            "documents": len(engine.corpus),
            "index_vectors": int(engine.index.ntotal),
            "faiss_gpus": int(faiss.get_num_gpus()),
        }

    @app.post("/retrieve")
    async def retrieve(request: RetrieveRequest) -> dict[str, Any]:
        try:
            results = await batcher.submit(request.query.strip(), request.top_k)
        except BaseException as exc:
            raise HTTPException(status_code=500, detail=str(exc)) from exc
        return {"query": request.query, "top_k": request.top_k, "results": results}

    return app


def main() -> None:
    parser = argparse.ArgumentParser(description="Serve Wiki18 E5 FAISS retrieval.")
    parser.add_argument("--index-path", type=Path, required=True)
    parser.add_argument("--corpus-path", type=Path, required=True)
    parser.add_argument("--model-path", type=Path, required=True)
    parser.add_argument("--host", default="127.0.0.1")
    parser.add_argument("--port", type=int, default=8001)
    parser.add_argument("--query-max-length", type=int, default=512)
    parser.add_argument("--max-batch-size", type=int, default=64)
    parser.add_argument("--batch-wait-ms", type=float, default=5.0)
    parser.add_argument("--faiss-gpu", action="store_true")
    parser.add_argument("--faiss-float32", action="store_true")
    args = parser.parse_args()

    import uvicorn

    engine = DenseEngine(
        index_path=args.index_path.resolve(),
        corpus_path=args.corpus_path.resolve(),
        model_path=args.model_path.resolve(),
        faiss_gpu=args.faiss_gpu,
        faiss_use_float16=not args.faiss_float32,
        query_max_length=args.query_max_length,
    )
    uvicorn.run(
        create_app(engine, max_batch_size=args.max_batch_size, batch_wait_ms=args.batch_wait_ms),
        host=args.host,
        port=args.port,
        workers=1,
    )


if __name__ == "__main__":
    main()


==> anc/dgs_wm_core/openqa_agent/types.py <==
from __future__ import annotations

from dataclasses import asdict, dataclass, field
from typing import Any, Literal


@dataclass(frozen=True)
class QAExample:
    id: str
    question: str
    answers: tuple[str, ...]
    dataset: str
    metadata: dict[str, Any] = field(default_factory=dict)

    @classmethod
    def from_dict(cls, value: dict[str, Any]) -> "QAExample":
        answers = value.get("golden_answers", value.get("answers", []))
        if isinstance(answers, str):
            answers = [answers]
        if not isinstance(answers, list):
            raise TypeError("QA answers must be a list of strings")
        return cls(
            id=str(value["id"]),
            question=str(value["question"]),
            answers=tuple(str(answer) for answer in answers if str(answer).strip()),
            dataset=str(value.get("dataset", "")),
            metadata=dict(value.get("metadata") or {}),
        )

    @property
    def gold_answers(self) -> tuple[str, ...]:
        return self.answers

    @property
    def gold_support_ids(self) -> tuple[int, ...]:
        """Open-corpus training has no stable per-example paragraph IDs."""
        return ()

    @property
    def has_support_labels(self) -> bool:
        return False


    @property
    def hop_count(self) -> int | None:
        if self.dataset == "nq":
            return 1
        if self.dataset == "hotpotqa":
            return 2
        return None


# Kept as a local compatibility alias so the migrated WM code remains byte-for-byte
# close to the validated MuSiQue implementation while using the new schema.
MuSiQueExample = QAExample


@dataclass(frozen=True)
class SearchHit:
    paragraph_idx: int
    rank: int
    score: float
    title: str
    text: str


@dataclass(frozen=True)
class SearchAction:
    query: str
    type: Literal["search"] = "search"


@dataclass(frozen=True)
class AnswerAction:
    answer: str
    type: Literal["answer"] = "answer"


@dataclass(frozen=True)
class InvalidAction:
    error: str
    type: Literal["invalid"] = "invalid"


Action = SearchAction | AnswerAction | InvalidAction


@dataclass
class TurnRecord:
    decision: int
    raw_output: str
    action_type: Literal["search", "answer", "invalid"]
    query: str | None = None
    answer: str | None = None
    hits: list[SearchHit] = field(default_factory=list)
    error: str | None = None

    def to_dict(self) -> dict[str, Any]:
        return asdict(self)


@dataclass
class EpisodeResult:
    id: str
    question: str
    mode: Literal["closed_book", "single_search", "interactive"]
    predicted_answer: str = ""
    turns: list[TurnRecord] = field(default_factory=list)
    observed_paragraph_ids: list[int] = field(default_factory=list)
    completed: bool = False
    error: str | None = None
    conversation: list[dict[str, str]] = field(default_factory=list)

    @property
    def search_count(self) -> int:
        return sum(turn.action_type == "search" for turn in self.turns)

    @property
    def invalid_action_count(self) -> int:
        return sum(turn.action_type == "invalid" for turn in self.turns)

    def to_dict(self) -> dict[str, Any]:
        return {
            "id": self.id,
            "question": self.question,
            "mode": self.mode,
            "predicted_answer": self.predicted_answer,
            "turns": [turn.to_dict() for turn in self.turns],
            "observed_paragraph_ids": list(self.observed_paragraph_ids),
            "completed": self.completed,
            "error": self.error,
            "conversation": [dict(message) for message in self.conversation],
        }


==> anc/dgs_wm_core/openqa_agent/verl_adapter/__init__.py <==
"""Adapters for training the MuSiQue search agent with verl.

The modules are intentionally not imported here so ``python -m`` entrypoints
do not load the selected module twice.
"""


==> anc/dgs_wm_core/openqa_agent/verl_adapter/agent_loop.py <==
from __future__ import annotations

import asyncio
import hashlib
import json
import logging
import math
import os
import time
from typing import Any
from uuid import uuid4

from openqa_agent.environment import OpenCorpusSearchEnvironment
from openqa_agent.prompts import self_refinement_messages
from openqa_agent.retrieval import AsyncDenseRetrievalClient
from openqa_agent.types import MuSiQueExample
from verl.experimental.agent_loop.agent_loop import AgentLoopBase, AgentLoopOutput
from verl.utils.chat_template import apply_chat_template
from verl.utils.profiler import simple_timer
from verl.utils.rollout_trace import rollout_trace_op
from verl.utils.tokenizer import normalize_token_ids
from verl.workers.rollout.replica import TokenOutput

from openqa_agent.verl_adapter.wm_targets import WMTargetCache, transition_summary
from openqa_agent.verl_adapter.sentence_selector import (
    DEFAULT_SENTENCE_SELECTOR_Z_THRESHOLD,
    SentenceCandidate,
    SentenceSelection,
    build_sentence_candidates,
    extract_teacher_forced_target_logprobs,
    select_above_transition_mean,
    select_random_fixed_count,
)


logger = logging.getLogger(__file__)
logger.setLevel(os.getenv("VERL_LOGGING_LEVEL", "WARN"))


WM_TARGET_MODE_ALIASES = {
    "sentence_margin_exp1": "sentence_margin",
    "sentence_response_exp1": "sentence_response",
}

RESPONSE_SENTENCE_TARGET_MODES = {
    "sentence_response",
    "sentence_response_full_context",
}


class MuSiQueAgentLoop(AgentLoopBase):
    """verl rollout loop for the existing XML-action MuSiQue environment."""

    def __init__(
        self,
        *args,
        top_k: int = 3,
        max_decisions: int = 5,
        bm25_k1: float = 1.5,
        bm25_b: float = 0.75,
        max_tokens_per_decision: int = 1024,
        self_refine_max_tokens: int = 192,
        **kwargs,
    ) -> None:
        super().__init__(*args, **kwargs)
        top_k = int(top_k)
        max_decisions = int(max_decisions)
        bm25_k1 = float(bm25_k1)
        bm25_b = float(bm25_b)
        max_tokens_per_decision = int(max_tokens_per_decision)
        self_refine_max_tokens = int(self_refine_max_tokens)
        if top_k <= 0:
            raise ValueError("top_k must be positive")
        if max_decisions <= 0:
            raise ValueError("max_decisions must be positive")
        if max_tokens_per_decision <= 0:
            raise ValueError("max_tokens_per_decision must be positive")
        if self_refine_max_tokens <= 0:
            raise ValueError("self_refine_max_tokens must be positive")
        self.top_k = top_k
        self.max_decisions = max_decisions
        self.bm25_k1 = bm25_k1
        self.bm25_b = bm25_b
        self.max_tokens_per_decision = max_tokens_per_decision
        self.self_refine_max_tokens = self_refine_max_tokens
        configured_adv_estimator = self.config.algorithm.get("adv_estimator", "")
        configured_adv_estimator = getattr(
            configured_adv_estimator, "value", configured_adv_estimator
        )
        self.gigpo_enabled = str(configured_adv_estimator) == "gigpo"
        self.sentence_selector_z_threshold = float(
            os.getenv(
                "MUSIQUE_SENTENCE_SELECTOR_Z_THRESHOLD",
                str(DEFAULT_SENTENCE_SELECTOR_Z_THRESHOLD),
            )
        )
        if (
            not math.isfinite(self.sentence_selector_z_threshold)
            or self.sentence_selector_z_threshold < 0
        ):
            raise ValueError(
                "MUSIQUE_SENTENCE_SELECTOR_Z_THRESHOLD must be finite and non-negative"
            )
        self.sentence_selector_strategy = os.getenv(
            "MUSIQUE_SENTENCE_SELECTOR_STRATEGY", "score"
        ).strip().lower()
        if self.sentence_selector_strategy not in {"score", "random_fixed"}:
            raise ValueError("MUSIQUE_SENTENCE_SELECTOR_STRATEGY must be score or random_fixed")
        self.sentence_selector_fixed_count = int(os.getenv("MUSIQUE_SENTENCE_SELECTOR_FIXED_COUNT", "4"))
        if self.sentence_selector_fixed_count <= 0:
            raise ValueError("MUSIQUE_SENTENCE_SELECTOR_FIXED_COUNT must be positive")
        self.sentence_selector_seed = int(os.getenv("MUSIQUE_SENTENCE_SELECTOR_SEED", "42"))
        self.wm_target_include_eos = os.getenv(
            "MUSIQUE_WM_TARGET_INCLUDE_EOS", "false"
        ).strip().lower() in {"1", "true", "yes", "on"}
        self.response_length = self.rollout_config.response_length
        self.retrieval_url = os.getenv("OPENQA_RETRIEVAL_URL", "http://127.0.0.1:8001")
        self.retrieval_timeout = float(os.getenv("OPENQA_RETRIEVAL_TIMEOUT", "60"))
        self.retriever = AsyncDenseRetrievalClient(
            self.retrieval_url,
            timeout=self.retrieval_timeout,
        )
        configured_wm_target_mode = os.getenv("MUSIQUE_WM_TARGET_MODE", "none").strip().lower()
        self.wm_target_mode = WM_TARGET_MODE_ALIASES.get(
            configured_wm_target_mode, configured_wm_target_mode
        )
        if self.wm_target_mode not in {
            "none",
            "raw",
            "refined",
            "self_refined",
            "sentence_margin",
            "sentence_response",
            "sentence_response_full_context",
        }:
            raise ValueError(
                "MUSIQUE_WM_TARGET_MODE must be one of: none, raw, refined, "
                "self_refined, sentence_margin, sentence_response, "
                "sentence_response_full_context"
            )
        wm_target_path = os.getenv("MUSIQUE_WM_TARGETS", "").strip()
        if self.wm_target_mode == "refined" and not wm_target_path:
            raise ValueError("MUSIQUE_WM_TARGETS is required when MUSIQUE_WM_TARGET_MODE=refined")
        self.wm_target_cache = WMTargetCache(wm_target_path) if self.wm_target_mode == "refined" else None

    def _encode_plain_text(self, text: str) -> list[int]:
        try:
            tokenized = self.tokenizer.encode(text, add_special_tokens=False)
        except TypeError:
            tokenized = self.tokenizer.encode(text)
        token_ids = normalize_token_ids(tokenized)
        if not token_ids:
            raise ValueError(f"Text tokenized to an empty sequence: {text!r}")
        return token_ids

    async def _teacher_forced_logprobs(
        self,
        *,
        context_ids: list[int],
        target_ids: list[int],
    ) -> tuple[list[float], TokenOutput]:
        total_length = len(context_ids) + len(target_ids)
        if total_length > self._self_refinement_context_limit():
            raise ValueError(
                "Sentence-selector scoring request exceeds the model context budget: "
                f"context={len(context_ids)}, target={len(target_ids)}, "
                f"limit={self._self_refinement_context_limit()}"
            )
        token_output: TokenOutput = await self.server_manager.generate(
            request_id=uuid4().hex,
            prompt_ids=context_ids + target_ids,
            sampling_params={
                "temperature": 1.0,
                "max_tokens": 1,
                "prompt_logprobs": 0,
            },
        )
        if token_output.stop_reason == "aborted":
            raise RuntimeError("Sentence-selector prompt-logprob request was aborted")
        return (
            extract_teacher_forced_target_logprobs(
                token_output,
                context_length=len(context_ids),
                target_ids=target_ids,
            ),
            token_output,
        )

    async def _candidate_context_ids(
        self,
        pending: dict[str, Any],
        candidate: SentenceCandidate,
    ) -> list[int]:
        observation_ids = await self._encode_environment_message(
            {"role": "user", "content": candidate.text}
        )
        return (
            list(pending["prompt_ids"])
            + list(pending["response_prefix_ids"])
            + observation_ids
        )

    async def _select_sentence_target(
        self,
        *,
        pending: dict[str, Any],
        target_mode: str,
    ) -> tuple[SentenceSelection, list[TokenOutput]]:
        candidates: list[SentenceCandidate] = list(pending["sentence_candidates"])
        if getattr(self, "sentence_selector_strategy", "score") == "random_fixed":
            seed_material = json.dumps(
                [
                    self.sentence_selector_seed,
                    pending["example_id"],
                    pending["decision"],
                    pending["query"],
                    pending["feedback"],
                    pending["response_prefix_ids"],
                ],
                ensure_ascii=False,
                separators=(",", ":"),
            ).encode()
            seed = int.from_bytes(hashlib.sha256(seed_material).digest()[:16], "big")
            return select_random_fixed_count(
                candidates, count=self.sentence_selector_fixed_count, seed=seed
            ), []
        if not candidates:
            return select_above_transition_mean(
                [],
                [],
                z_threshold=getattr(
                    self,
                    "sentence_selector_z_threshold",
                    DEFAULT_SENTENCE_SELECTOR_Z_THRESHOLD,
                ),
            ), []
        contexts = await asyncio.gather(
            *[self._candidate_context_ids(pending, candidate) for candidate in candidates]
        )
        token_outputs: list[TokenOutput] = []

        if target_mode == "sentence_margin":
            answer_ids = self._encode_plain_text("<answer>")
            search_ids = self._encode_plain_text("<search>")
            answer_results, search_results = await asyncio.gather(
                asyncio.gather(
                    *[
                        self._teacher_forced_logprobs(
                            context_ids=context_ids,
                            target_ids=answer_ids,
                        )
                        for context_ids in contexts
                    ]
                ),
                asyncio.gather(
                    *[
                        self._teacher_forced_logprobs(
                            context_ids=context_ids,
                            target_ids=search_ids,
                        )
                        for context_ids in contexts
                    ]
                ),
            )
            token_outputs.extend(item[1] for item in answer_results)
            token_outputs.extend(item[1] for item in search_results)
            scores = [
                sum(answer_item[0]) - sum(search_item[0])
                for answer_item, search_item in zip(
                    answer_results, search_results, strict=True
                )
            ]
        elif target_mode in RESPONSE_SENTENCE_TARGET_MODES:
            actual_response_ids = [int(value) for value in pending["actual_response_ids"]]
            if not actual_response_ids:
                raise ValueError("A Response-WM transition has an empty actual response")
            response_results = await asyncio.gather(
                *[
                    self._teacher_forced_logprobs(
                        context_ids=context_ids,
                        target_ids=actual_response_ids,
                    )
                    for context_ids in contexts
                ]
            )
            token_outputs.extend(item[1] for item in response_results)
            scores = [sum(item[0]) / len(item[0]) for item in response_results]
        else:
            raise ValueError(f"Unsupported sentence selector target mode: {target_mode}")

        return select_above_transition_mean(
            candidates,
            scores,
            z_threshold=getattr(
                self,
                "sentence_selector_z_threshold",
                DEFAULT_SENTENCE_SELECTOR_Z_THRESHOLD,
            ),
        ), token_outputs

    async def _encode_self_refinement_prompt(self, messages: list[dict[str, str]]) -> list[int]:
        """Encode a fresh non-thinking prompt without inheriting the policy trajectory."""

        processing_class = self.processor if self.processor is not None else self.tokenizer
        template_kwargs = dict(self.apply_chat_template_kwargs)
        template_kwargs["enable_thinking"] = False
        tokenized = await self.loop.run_in_executor(
            None,
            lambda: apply_chat_template(
                processing_class,
                messages,
                add_generation_prompt=True,
                tokenize=True,
                **template_kwargs,
            ),
        )
        return normalize_token_ids(tokenized)

    def _self_refinement_context_limit(self) -> int:
        max_model_len = getattr(self.rollout_config, "max_model_len", None)
        if max_model_len is not None:
            return int(max_model_len)
        prompt_length = int(getattr(self.rollout_config, "prompt_length", 0))
        return max(prompt_length + int(self.rollout_config.response_length), self.response_length)

    async def _generate_self_refined_text(
        self,
        *,
        question: str,
        query: str,
        feedback: str,
    ) -> tuple[str, TokenOutput]:
        messages = self_refinement_messages(question, query, feedback)
        prompt_ids = await self._encode_self_refinement_prompt(messages)
        if len(prompt_ids) + self.self_refine_max_tokens > self._self_refinement_context_limit():
            raise ValueError(
                "Self-refinement prompt exceeds the model context budget: "
                f"prompt={len(prompt_ids)}, target={self.self_refine_max_tokens}, "
                f"limit={self._self_refinement_context_limit()}"
            )
        token_output: TokenOutput = await self.server_manager.generate(
            request_id=uuid4().hex,
            prompt_ids=prompt_ids,
            sampling_params={
                "temperature": 0.0,
                "top_p": 1.0,
                "top_k": -1,
                "max_tokens": self.self_refine_max_tokens,
            },
        )
        if token_output.stop_reason == "aborted":
            raise RuntimeError("Self-refinement generation was aborted")
        generated_ids = list(token_output.token_ids)
        if not generated_ids:
            raise ValueError("Self-refinement generation returned no tokens")
        if len(generated_ids) >= self.self_refine_max_tokens:
            raise ValueError("Self-refinement generation exhausted its output token budget")
        target_text = self.tokenizer.decode(generated_ids, skip_special_tokens=True).strip()
        if not target_text:
            raise ValueError("Self-refinement generation decoded to empty text")
        return target_text, token_output

    async def _build_wm_transition(
        self,
        *,
        pending: dict[str, Any],
        target_text: str,
        target_mode: str,
        matched_gold_paragraph_ids: list[int] | None,
        target_char_spans: list[tuple[int, int]] | None = None,
    ) -> dict[str, Any] | None:
        target_ids, target_loss_mask = await self._encode_environment_target(
            {"role": "user", "content": target_text},
            content_char_spans=target_char_spans,
        )
        response_prefix_ids = list(pending["response_prefix_ids"])
        if len(response_prefix_ids) + len(target_ids) > self.response_length:
            logger.warning(
                "Skipping oversized WM target: example=%s, decision=%s, "
                "prefix=%s, target=%s, limit=%s",
                pending["example_id"],
                pending["decision"],
                len(response_prefix_ids),
                len(target_ids),
                self.response_length,
            )
            return None
        transition = {
            "decision": int(pending["decision"]),
            "prompt_ids": list(pending["prompt_ids"]),
            "response_prefix_ids": response_prefix_ids,
            "target_ids": list(target_ids),
            "target_loss_mask": list(target_loss_mask),
            "returned_paragraph_ids": list(pending["returned_paragraph_ids"]),
            "target_text": target_text,
            "target_mode": target_mode,
            "has_relevance_label": matched_gold_paragraph_ids is not None,
        }
        if matched_gold_paragraph_ids is not None:
            transition["matched_gold_paragraph_ids"] = list(matched_gold_paragraph_ids)
        if target_char_spans is not None:
            transition["target_char_spans"] = [list(span) for span in target_char_spans]
        return transition

    @staticmethod
    def _example_from_kwargs(kwargs: dict[str, Any]) -> MuSiQueExample:
        extra_info = kwargs.get("extra_info") or {}
        if not isinstance(extra_info, dict):
            raise TypeError("MuSiQue extra_info must be a dictionary")
        value = extra_info.get("qa_example") or extra_info.get("musique_example")
        if not isinstance(value, dict):
            raise ValueError("QA extra_info.qa_example is missing")
        return MuSiQueExample.from_dict(value)

    @staticmethod
    def _merge_rollout_extra_fields(target: dict[str, Any], source: dict[str, Any]) -> None:
        if not target:
            target.update(source)
            return
        max_global_steps = source.get("max_global_steps")
        if max_global_steps is not None:
            target["max_global_steps"] = max(
                int(target.get("max_global_steps", max_global_steps)),
                int(max_global_steps),
            )

    async def _encode_environment_message(self, message: dict[str, str]) -> list[int]:
        """Tokenize one environment turn without applying prompt-length truncation.

        Environment observations are response-side tokens in verl. Reusing
        ``AgentLoopBase.apply_chat_template`` here would incorrectly cap each
        observation at ``rollout.prompt_length``, which is intended for the
        initial dataset prompt only.
        """

        processing_class = self.processor if self.processor is not None else self.tokenizer
        tokenized = await self.loop.run_in_executor(
            None,
            lambda: apply_chat_template(
                processing_class,
                [message],
                add_generation_prompt=True,
                tokenize=True,
                **self.apply_chat_template_kwargs,
            ),
        )
        token_ids = normalize_token_ids(tokenized)
        return token_ids[len(self.system_prompt) :]

    def _encode_message_content(self, content: str) -> list[int]:
        """Tokenize only message content, without chat-template scaffolding."""

        if not content:
            raise ValueError("WM target content must not be empty")
        try:
            tokenized = self.tokenizer.encode(content, add_special_tokens=False)
        except TypeError:
            # Lightweight test tokenizers need not expose the transformers kwarg.
            tokenized = self.tokenizer.encode(content)
        content_ids = normalize_token_ids(tokenized)
        if not content_ids:
            raise ValueError("WM target content tokenized to an empty sequence")
        return content_ids

    def _encode_message_content_with_offsets(
        self, content: str
    ) -> tuple[list[int], list[tuple[int, int]]]:
        """Tokenize content and retain character offsets for selective WM loss."""

        try:
            encoded = self.tokenizer(
                content,
                add_special_tokens=False,
                return_attention_mask=False,
                return_offsets_mapping=True,
            )
        except (TypeError, NotImplementedError) as exc:
            raise RuntimeError(
                "The full-context masked WM target requires a fast tokenizer "
                "with offset mappings"
            ) from exc
        content_ids = normalize_token_ids(encoded["input_ids"])
        offsets = [tuple(int(value) for value in pair) for pair in encoded["offset_mapping"]]
        if not content_ids or len(offsets) != len(content_ids):
            raise ValueError("WM target token IDs and offset mappings differ")
        if content_ids != self._encode_message_content(content):
            raise ValueError("WM target offset tokenization differs from content tokenization")
        return content_ids, offsets

    async def _encode_environment_target(
        self,
        message: dict[str, str],
        *,
        content_char_spans: list[tuple[int, int]] | None = None,
    ) -> tuple[list[int], list[int]]:
        """Encode a WM target and mask its full content or selected spans.

        The complete chat-formatted target remains teacher-forced context, while
        role, EOT, assistant-generation, and empty-thinking scaffold tokens are
        excluded from the auxiliary loss.
        """

        target_ids = await self._encode_environment_message(message)
        if content_char_spans is None:
            content_ids = self._encode_message_content(message["content"])
            content_loss_mask = [1] * len(content_ids)
        else:
            content_ids, offsets = self._encode_message_content_with_offsets(message["content"])
            normalized_spans = sorted(
                (int(start), int(end)) for start, end in content_char_spans
            )
            if not normalized_spans:
                raise ValueError("Selective WM target has no content character spans")
            previous_end = -1
            for span_start, span_end in normalized_spans:
                if span_start < 0 or span_end <= span_start or span_end > len(message["content"]):
                    raise ValueError(
                        f"Invalid selective WM character span {(span_start, span_end)}"
                    )
                if span_start < previous_end:
                    raise ValueError("Selective WM character spans overlap")
                previous_end = span_end
            content_loss_mask = [
                int(
                    token_end > token_start
                    and any(
                        token_start < span_end and token_end > span_start
                        for span_start, span_end in normalized_spans
                    )
                )
                for token_start, token_end in offsets
            ]
            if not any(content_loss_mask):
                raise ValueError("Selective WM character spans contain no tokens")
        matches = [
            start
            for start in range(len(target_ids) - len(content_ids) + 1)
            if target_ids[start : start + len(content_ids)] == content_ids
        ]
        if len(matches) != 1:
            raise ValueError(
                "WM target content must occur exactly once in its chat-template encoding: "
                f"matches={matches}, target_tokens={len(target_ids)}, content_tokens={len(content_ids)}"
            )
        start = matches[0]
        target_loss_mask = [0] * len(target_ids)
        target_loss_mask[start : start + len(content_ids)] = content_loss_mask
        if self.wm_target_include_eos:
            eos_token_id = getattr(self.tokenizer, "eos_token_id", None)
            if eos_token_id is None:
                raise ValueError(
                    "MUSIQUE_WM_TARGET_INCLUDE_EOS requires tokenizer.eos_token_id"
                )
            content_end = start + len(content_ids)
            eos_matches = [
                index
                for index in range(content_end, len(target_ids))
                if int(target_ids[index]) == int(eos_token_id)
            ]
            if not eos_matches:
                raise ValueError(
                    "MUSIQUE_WM_TARGET_INCLUDE_EOS could not find the target message EOS token"
                )
            # The first EOS after the content closes the user feedback turn;
            # later chat-template scaffolding remains excluded from WM loss.
            target_loss_mask[eos_matches[0]] = 1
        return target_ids, target_loss_mask

    @rollout_trace_op
    async def run(self, sampling_params: dict[str, Any], **kwargs) -> AgentLoopOutput:
        example = self._example_from_kwargs(kwargs)
        environment = OpenCorpusSearchEnvironment(
            example,
            self.retriever,
            top_k=self.top_k,
        )
        raw_prompt = [dict(message) for message in kwargs["raw_prompt"]]
        if raw_prompt != environment.messages:
            raise ValueError(
                "The verl dataset prompt does not match CandidateSearchEnvironment; "
                "regenerate the adapted dataset with the current code."
            )

        prompt_ids = await self.apply_chat_template(raw_prompt)
        initial_prompt_ids = list(prompt_ids)
        sequence_ids = list(prompt_ids)
        response_mask: list[int] = []
        invalid_action_token_mask: list[int] = []
        response_logprobs: list[float] | None = None
        metrics: dict[str, Any] = {}
        rollout_extra_fields: dict[str, Any] = {}
        request_id = uuid4().hex
        # GiGPO consumes these metadata fields. They are not collected for
        # existing estimators, keeping their rollout memory behavior unchanged.
        gigpo_enabled = bool(getattr(self, "gigpo_enabled", False))
        traj_uid = uuid4().hex if gigpo_enabled else None
        gigpo_steps: list[dict[str, Any]] = []
        current_anchor_obs = str(example.question)
        assistant_turns = 0
        environment_turns = 0
        wm_transitions: list[dict[str, Any]] = []
        pending_self_refinement: list[dict[str, Any]] = []
        pending_sentence_selection: list[dict[str, Any]] = []
        pending_response_selection: dict[str, Any] | None = None
        response_budget_exhausted = False
        response_tokens_before_omission = 0
        omitted_observation_tokens = 0
        omitted_observation_paragraph_ids: list[int] = []
        wm_target_budget_skipped_count = 0
        wm_extraction_request_count = 0
        wm_extraction_failed_count = 0
        wm_extraction_seconds = 0.0
        wm_selector_transition_count = 0
        wm_selector_processed_transition_count = 0
        wm_selector_failed_transition_count = 0
        wm_selector_skipped_transition_count = 0
        wm_selector_candidate_sentence_count = 0
        wm_selector_selected_sentence_count = 0
        wm_selector_empty_target_count = 0
        wm_selector_score_count = 0
        wm_selector_score_sum = 0.0
        wm_selector_score_squared_sum = 0.0
        wm_selector_scoring_seconds = 0.0
        wm_target_mode = getattr(
            self,
            "wm_target_mode",
            "refined" if self.wm_target_cache is not None else "none",
        )
        if not bool(kwargs.get("_musique_generate_wm_targets", True)):
            wm_target_mode = "none"

        for decision in range(1, self.max_decisions + 1):
            remaining = self.response_length - len(response_mask)
            if remaining <= 0:
                environment.result.error = "response_budget_exhausted_before_generation"
                response_budget_exhausted = True
                response_tokens_before_omission = len(response_mask)
                break

            turn_sampling_params = dict(sampling_params)
            turn_sampling_params["max_tokens"] = min(
                self.max_tokens_per_decision,
                remaining,
            )
            action_response_start = len(response_mask)
            with simple_timer("generate_sequences", metrics):
                token_output: TokenOutput = await self.server_manager.generate(
                    request_id=request_id,
                    prompt_ids=sequence_ids,
                    sampling_params=turn_sampling_params,
                )

            preempted = token_output.num_preempted or 0
            metrics["num_preempted"] = int(metrics.get("num_preempted", 0)) + preempted
            self._merge_rollout_extra_fields(
                rollout_extra_fields,
                token_output.extra_fields,
            )

            generated_ids = list(token_output.token_ids)
            if len(generated_ids) > remaining:
                generated_ids = generated_ids[:remaining]
            sequence_ids.extend(generated_ids)
            response_mask.extend([1] * len(generated_ids))
            invalid_action_token_mask.extend([0] * len(generated_ids))
            if gigpo_enabled and generated_ids:
                gigpo_steps.append(
                    {
                        "decision": int(decision),
                        "anchor_obs": current_anchor_obs,
                        "response_start": int(action_response_start),
                        "response_end": int(len(response_mask)),
                    }
                )
            assistant_turns += 1

            if token_output.log_probs is not None:
                if response_logprobs is None:
                    response_logprobs = [0.0] * (len(response_mask) - len(generated_ids))
                response_logprobs.extend(token_output.log_probs[: len(generated_ids)])
            elif response_logprobs is not None:
                response_logprobs.extend([0.0] * len(generated_ids))

            raw_output = self.tokenizer.decode(generated_ids, skip_special_tokens=True)
            if pending_response_selection is not None:
                # Bind before checking environment.done so a terminal Answer can
                # score the immediately preceding successful Search transition.
                pending_response_selection["actual_response_ids"] = list(generated_ids)
                pending_response_selection = None
            with simple_timer("tool_calls", metrics):
                await environment.step(raw_output, decision=decision)
            current_turn = environment.result.turns[-1]
            if current_turn.action_type == "invalid" and generated_ids:
                invalid_action_token_mask[-len(generated_ids) :] = [1] * len(generated_ids)
            if environment.done:
                break

            observation = environment.messages[-1]
            observation_ids = await self._encode_environment_message(observation)
            remaining = self.response_length - len(response_mask)
            if len(observation_ids) >= remaining:
                environment.result.error = "response_budget_exhausted_after_observation"
                response_budget_exhausted = True
                response_tokens_before_omission = len(response_mask)
                omitted_observation_tokens = len(observation_ids)
                if current_turn.action_type == "search":
                    omitted_observation_paragraph_ids = [
                        int(hit.paragraph_idx) for hit in current_turn.hits
                    ]
                break

            if current_turn.action_type == "search" and wm_target_mode != "none":
                returned_ids = [int(hit.paragraph_idx) for hit in current_turn.hits]
                pending = {
                    "example_id": example.id,
                    "decision": decision,
                    "prompt_ids": list(initial_prompt_ids),
                    "response_prefix_ids": list(sequence_ids[len(initial_prompt_ids) :]),
                    "returned_paragraph_ids": returned_ids,
                    "query": str(current_turn.query or ""),
                    "feedback": observation["content"],
                }
                if wm_target_mode == "self_refined":
                    pending_self_refinement.append(pending)
                elif wm_target_mode in {
                    "sentence_margin",
                    "sentence_response",
                    "sentence_response_full_context",
                }:
                    pending["sentence_candidates"] = build_sentence_candidates(
                        current_turn.hits,
                        # Character spans are needed only when the full-context
                        # target masks selected sentences in-place.  The regular
                        # sentence-response target trains on the selected text
                        # directly and should not fail on a cosmetic observation
                        # rendering mismatch.
                        observation_text=(
                            observation["content"]
                            if wm_target_mode == "sentence_response_full_context"
                            else None
                        ),
                    )
                    pending_sentence_selection.append(pending)
                    wm_selector_transition_count += 1
                    if wm_target_mode in RESPONSE_SENTENCE_TARGET_MODES:
                        if pending_response_selection is not None:
                            raise RuntimeError(
                                "Response-WM has more than one unresolved Search transition"
                            )
                        pending_response_selection = pending
                elif wm_target_mode == "refined":
                    if self.wm_target_cache is None:
                        raise RuntimeError("Refined WM mode has no target cache")
                    target_text, matched_ids = self.wm_target_cache.build_target(example.id, returned_ids)
                else:
                    target_text = environment.messages[-1]["content"]
                    gold_ids = set(example.gold_support_ids)
                    # Open-corpus NQ/HotpotQA examples do not expose stable
                    # paragraph IDs.  Keep the relevance label explicitly
                    # absent instead of treating an empty match as a negative
                    # label; MuSiQue continues to use its gold IDs unchanged.
                    matched_ids = (
                        [paragraph_id for paragraph_id in returned_ids if paragraph_id in gold_ids]
                        if gold_ids
                        else None
                    )
                if wm_target_mode not in {
                    "self_refined",
                    "sentence_margin",
                    "sentence_response",
                    "sentence_response_full_context",
                }:
                    transition = await self._build_wm_transition(
                        pending=pending,
                        target_text=target_text,
                        target_mode=wm_target_mode,
                        matched_gold_paragraph_ids=matched_ids,
                    )
                    if transition is None:
                        wm_target_budget_skipped_count += 1
                    else:
                        wm_transitions.append(transition)

            sequence_ids.extend(observation_ids)
            response_mask.extend([0] * len(observation_ids))
            invalid_action_token_mask.extend([0] * len(observation_ids))
            if response_logprobs is not None:
                response_logprobs.extend([0.0] * len(observation_ids))
            environment_turns += 1
            current_anchor_obs = str(observation["content"])

        if not environment.done and environment.result.error is None:
            environment.result.error = "decision_budget_exhausted_without_answer"
        environment.result.conversation = environment.messages

        if wm_target_mode == "self_refined" and pending_self_refinement:
            wm_extraction_request_count = len(pending_self_refinement)
            extraction_started = time.perf_counter()
            with simple_timer("generate_sequences", metrics):
                extracted = await asyncio.gather(
                    *[
                        self._generate_self_refined_text(
                            question=example.question,
                            query=str(item["query"]),
                            feedback=str(item["feedback"]),
                        )
                        for item in pending_self_refinement
                    ],
                    return_exceptions=True,
                )
            wm_extraction_seconds = time.perf_counter() - extraction_started
            for pending, extracted_item in zip(pending_self_refinement, extracted, strict=True):
                if isinstance(extracted_item, BaseException):
                    wm_extraction_failed_count += 1
                    logger.warning(
                        "Skipping failed self-refined WM target: example=%s, decision=%s, error=%s",
                        example.id,
                        pending["decision"],
                        extracted_item,
                    )
                    continue
                target_text, token_output = extracted_item
                preempted = token_output.num_preempted or 0
                metrics["num_preempted"] = int(metrics.get("num_preempted", 0)) + preempted
                self._merge_rollout_extra_fields(rollout_extra_fields, token_output.extra_fields)
                transition = await self._build_wm_transition(
                    pending=pending,
                    target_text=target_text,
                    target_mode=wm_target_mode,
                    matched_gold_paragraph_ids=None,
                )
                if transition is None:
                    wm_target_budget_skipped_count += 1
                else:
                    wm_transitions.append(transition)

        if wm_target_mode in {
            "sentence_margin",
            "sentence_response",
            "sentence_response_full_context",
        } and pending_sentence_selection:
            scoreable = [
                item
                for item in pending_sentence_selection
                if wm_target_mode not in RESPONSE_SENTENCE_TARGET_MODES
                or "actual_response_ids" in item
            ]
            wm_selector_skipped_transition_count = (
                len(pending_sentence_selection) - len(scoreable)
            )
            scoring_started = time.perf_counter()
            with simple_timer("score_wm_targets", metrics):
                selected_results = await asyncio.gather(
                    *[
                        self._select_sentence_target(
                            pending=item,
                            target_mode=wm_target_mode,
                        )
                        for item in scoreable
                    ],
                    return_exceptions=True,
                )
            wm_selector_scoring_seconds = time.perf_counter() - scoring_started
            for pending, selected_item in zip(scoreable, selected_results, strict=True):
                if isinstance(selected_item, BaseException):
                    wm_selector_failed_transition_count += 1
                    logger.warning(
                        "Skipping failed sentence-selector WM target: "
                        "example=%s, decision=%s, mode=%s, error=%s",
                        example.id,
                        pending["decision"],
                        wm_target_mode,
                        selected_item,
                    )
                    continue
                selection, token_outputs = selected_item
                wm_selector_processed_transition_count += 1
                wm_selector_candidate_sentence_count += selection.candidate_count
                wm_selector_selected_sentence_count += selection.selected_count
                wm_selector_score_count += selection.score_count
                wm_selector_score_sum += selection.score_sum
                wm_selector_score_squared_sum += selection.score_squared_sum
                for selector_output in token_outputs:
                    preempted = selector_output.num_preempted or 0
                    metrics["num_preempted"] = int(metrics.get("num_preempted", 0)) + preempted
                    self._merge_rollout_extra_fields(
                        rollout_extra_fields, selector_output.extra_fields
                    )
                if selection.target_text is None:
                    wm_selector_empty_target_count += 1
                    continue
                if wm_target_mode == "sentence_response_full_context":
                    selected_spans = []
                    for candidate in selection.selected_candidates:
                        if (
                            candidate.observation_char_start is None
                            or candidate.observation_char_end is None
                        ):
                            raise RuntimeError(
                                "Full-context Response-WM candidate has no observation span"
                            )
                        selected_spans.append(
                            (
                                candidate.observation_char_start,
                                candidate.observation_char_end,
                            )
                        )
                    transition = await self._build_wm_transition(
                        pending=pending,
                        target_text=str(pending["feedback"]),
                        target_mode=wm_target_mode,
                        matched_gold_paragraph_ids=None,
                        target_char_spans=selected_spans,
                    )
                else:
                    transition = await self._build_wm_transition(
                        pending=pending,
                        target_text=selection.target_text,
                        target_mode=wm_target_mode,
                        matched_gold_paragraph_ids=None,
                    )
                if transition is None:
                    wm_target_budget_skipped_count += 1
                else:
                    transition["selector"] = {
                        "strategy": getattr(self, "sentence_selector_strategy", "score"),
                        "fixed_count": (
                            self.sentence_selector_fixed_count
                            if getattr(self, "sentence_selector_strategy", "score") == "random_fixed"
                            else None
                        ),
                        "candidate_sentences": selection.candidate_count,
                        "selected_sentences": selection.selected_count,
                        "score_mean": selection.score_mean,
                        "score_std": selection.score_std,
                        "z_threshold": selection.z_threshold,
                        "score_threshold": selection.score_threshold,
                    }
                    wm_transitions.append(transition)

        result = environment.result
        rollout_extra_fields.update(
            {
                "musique_id": result.id,
                "predicted_answer": result.predicted_answer,
                "observed_paragraph_ids": list(result.observed_paragraph_ids),
                "completed": result.completed,
                "episode_error": result.error,
                "search_count": result.search_count,
                "invalid_action_count": result.invalid_action_count,
                "invalid_action_token_mask": invalid_action_token_mask,
                "wm_transitions": wm_transitions,
                "wm_transition_summaries": [transition_summary(item) for item in wm_transitions],
                "response_budget_exhausted": response_budget_exhausted,
                "response_tokens": len(response_mask),
                "response_tokens_before_omission": response_tokens_before_omission,
                "omitted_observation_tokens": omitted_observation_tokens,
                "omitted_observation_paragraph_ids": omitted_observation_paragraph_ids,
                "wm_target_budget_skipped_count": wm_target_budget_skipped_count,
                "wm_extraction_request_count": wm_extraction_request_count,
                "wm_extraction_failed_count": wm_extraction_failed_count,
                "wm_extraction_seconds": wm_extraction_seconds,
                "wm_selector_transition_count": wm_selector_transition_count,
                "wm_selector_processed_transition_count": wm_selector_processed_transition_count,
                "wm_selector_failed_transition_count": wm_selector_failed_transition_count,
                "wm_selector_skipped_transition_count": wm_selector_skipped_transition_count,
                "wm_selector_candidate_sentence_count": wm_selector_candidate_sentence_count,
                "wm_selector_selected_sentence_count": wm_selector_selected_sentence_count,
                "wm_selector_empty_target_count": wm_selector_empty_target_count,
                "wm_selector_score_count": wm_selector_score_count,
                "wm_selector_score_sum": wm_selector_score_sum,
                "wm_selector_score_squared_sum": wm_selector_score_squared_sum,
                "wm_selector_scoring_seconds": wm_selector_scoring_seconds,
                "turn_scores": [],
                "tool_rewards": [],
            }
        )
        if gigpo_enabled:
            rollout_extra_fields.update(
                {
                    "traj_uid": traj_uid,
                    "gigpo_steps": gigpo_steps,
                }
            )

        response_ids = sequence_ids[len(initial_prompt_ids) :]
        if not response_ids:
            raise RuntimeError("MuSiQue rollout produced no response tokens")
        if len(response_ids) != len(response_mask):
            raise RuntimeError("MuSiQue rollout token and response-mask lengths diverged")
        if len(response_ids) != len(invalid_action_token_mask):
            raise RuntimeError("MuSiQue rollout token and invalid-action mask lengths diverged")
        if response_logprobs is not None and len(response_logprobs) != len(response_ids):
            raise RuntimeError("MuSiQue rollout token and log-probability lengths diverged")

        return AgentLoopOutput(
            prompt_ids=initial_prompt_ids,
            response_ids=response_ids,
            response_mask=response_mask,
            response_logprobs=response_logprobs,
            num_turns=1 + assistant_turns + environment_turns,
            metrics=metrics,
            extra_fields=rollout_extra_fields,
        )


==> anc/dgs_wm_core/openqa_agent/verl_adapter/data.py <==
from __future__ import annotations

import argparse
from collections.abc import Iterator, Sequence
from pathlib import Path
from typing import Any

from openqa_agent.data import iter_rows
from openqa_agent.prompts import INTERACTIVE_SYSTEM_PROMPT, initial_user_message
from openqa_agent.types import QAExample


AGENT_NAME = "openqa_agent"


def _dataset_name(input_path: Path, row: dict[str, Any]) -> str:
    value = str(row.get("dataset", "")).strip().lower()
    if value in {"nq", "hotpotqa"}:
        return value
    for part in input_path.parts:
        lowered = part.lower()
        if lowered in {"nq", "hotpotqa"}:
            return lowered
    raise ValueError(f"Cannot infer dataset name for {input_path}; pass --dataset")


def _normalize_row(row: dict[str, Any], *, dataset: str, index: int) -> QAExample:
    raw_id = str(row.get("id", f"row_{index}"))
    sample_id = raw_id if raw_id.startswith(f"{dataset}_") else f"{dataset}_{raw_id}"
    answers = row.get("golden_answers", row.get("answers", []))
    if isinstance(answers, str):
        answers = [answers]
    if not isinstance(answers, list) or not answers:
        raise ValueError(f"{dataset} row {raw_id!r} has no golden_answers")
    metadata: dict[str, Any] = {}
    # Keep the lightweight HotpotQA strata labels for deterministic sampling
    # and experiment auditing.  The raw candidate passages/supporting facts
    # are intentionally not copied into the rollout prompt.
    if dataset == "hotpotqa" and isinstance(row.get("metadata"), dict):
        source_metadata = row["metadata"]
        for key in ("type", "level"):
            value = source_metadata.get(key)
            if value is not None and str(value).strip():
                metadata[key] = str(value).strip().lower()
    return QAExample(
        id=sample_id,
        question=str(row["question"]),
        answers=tuple(str(value) for value in answers if str(value).strip()),
        dataset=dataset,
        metadata=metadata,
    )


def iter_examples(
    input_path: str | Path,
    *,
    dataset: str | None = None,
    limit: int | None = None,
) -> Iterator[QAExample]:
    source = Path(input_path).expanduser().resolve()
    name = (dataset or _dataset_name(source, {})).strip().lower()
    if name not in {"nq", "hotpotqa"}:
        raise ValueError("dataset must be nq or hotpotqa")
    for index, row in enumerate(iter_rows(source)):
        yield _normalize_row(row, dataset=name, index=index)
        if limit is not None and index + 1 >= limit:
            break


def example_to_verl_record(example: QAExample, *, index: int) -> dict[str, Any]:
    return {
        # The merged validation stream contains both datasets.  Use one
        # reward namespace so the trainer can select a single best-checkpoint
        # metric; retain the concrete dataset in extra_info.dataset.
        "data_source": "openqa",
        "prompt": [
            {"role": "system", "content": INTERACTIVE_SYSTEM_PROMPT},
            {"role": "user", "content": initial_user_message(example.question)},
        ],
        "agent_name": AGENT_NAME,
        "reward_model": {
            "style": "rule",
            "ground_truth": {
                "id": example.id,
                "answers": list(example.answers),
                "gold_support_ids": [],
            },
        },
        "extra_info": {
            "index": index,
            "id": example.id,
            "dataset": example.dataset,
            "hop_count": example.hop_count,
            "qa_example": {
                "id": example.id,
                "question": example.question,
                "answers": list(example.answers),
                "dataset": example.dataset,
                "metadata": {key: str(value) for key, value in example.metadata.items()},
            },
        },
    }


def iter_verl_records(
    input_path: str | Path,
    *,
    dataset: str | None = None,
    limit: int | None = None,
) -> Iterator[dict[str, Any]]:
    for index, example in enumerate(iter_examples(input_path, dataset=dataset, limit=limit)):
        yield example_to_verl_record(example, index=index)


def _parquet_schema():
    import pyarrow as pa

    message = pa.struct(
        [pa.field("role", pa.string(), nullable=False), pa.field("content", pa.string(), nullable=False)]
    )
    qa_example = pa.struct(
        [
            pa.field("id", pa.string(), nullable=False),
            pa.field("question", pa.string(), nullable=False),
            pa.field("answers", pa.list_(pa.string()), nullable=False),
            pa.field("dataset", pa.string(), nullable=False),
            # HuggingFace ``datasets`` (used by verl's RLHFDataset) cannot
            # infer a datasets feature from Arrow ``map`` values.  The
            # adapter only preserves these two lightweight HotpotQA strata,
            # so encode them as a nullable struct instead.  This round-trips
            # back to a regular Python dict when loaded by datasets while
            # remaining compatible with NQ rows (both fields are null).
            pa.field(
                "metadata",
                pa.struct([pa.field("type", pa.string()), pa.field("level", pa.string())]),
                nullable=False,
            ),
        ]
    )
    ground_truth = pa.struct(
        [
            pa.field("id", pa.string(), nullable=False),
            pa.field("answers", pa.list_(pa.string()), nullable=False),
            pa.field("gold_support_ids", pa.list_(pa.int64()), nullable=False),
        ]
    )
    reward_model = pa.struct(
        [pa.field("style", pa.string(), nullable=False), pa.field("ground_truth", ground_truth, nullable=False)]
    )
    extra_info = pa.struct(
        [
            pa.field("index", pa.int64(), nullable=False),
            pa.field("id", pa.string(), nullable=False),
            pa.field("dataset", pa.string(), nullable=False),
            pa.field("hop_count", pa.int64()),
            pa.field("qa_example", qa_example, nullable=False),
        ]
    )
    return pa.schema(
        [
            pa.field("data_source", pa.string(), nullable=False),
            pa.field("prompt", pa.list_(message), nullable=False),
            pa.field("agent_name", pa.string(), nullable=False),
            pa.field("reward_model", reward_model, nullable=False),
            pa.field("extra_info", extra_info, nullable=False),
        ]
    )


def convert_dataset(
    input_path: str | Path,
    output_path: str | Path,
    *,
    dataset: str | None = None,
    limit: int | None = None,
) -> int:
    import pyarrow as pa
    import pyarrow.parquet as pq

    destination = Path(output_path).expanduser().resolve()
    destination.parent.mkdir(parents=True, exist_ok=True)
    schema = _parquet_schema()
    writer = pq.ParquetWriter(destination, schema=schema, compression="zstd")
    count = 0
    batch: list[dict[str, Any]] = []
    try:
        for record in iter_verl_records(input_path, dataset=dataset, limit=limit):
            batch.append(record)
            if len(batch) >= 256:
                writer.write_table(pa.Table.from_pylist(batch, schema=schema))
                count += len(batch)
                batch.clear()
        if batch:
            writer.write_table(pa.Table.from_pylist(batch, schema=schema))
            count += len(batch)
    finally:
        writer.close()
    if count == 0:
        destination.unlink(missing_ok=True)
        raise ValueError("No QA examples were converted")
    return count


def main(argv: Sequence[str] | None = None) -> int:
    parser = argparse.ArgumentParser(description="Convert NQ/HotpotQA JSONL to verl Parquet.")
    parser.add_argument("--input", required=True)
    parser.add_argument("--output", required=True)
    parser.add_argument("--dataset", choices=("nq", "hotpotqa"))
    parser.add_argument("--limit", type=int)
    args = parser.parse_args(argv)
    count = convert_dataset(args.input, args.output, dataset=args.dataset, limit=args.limit)
    print(f"Wrote {count} verl examples to {Path(args.output).expanduser().resolve()}")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/dgs_wm_core/openqa_agent/verl_adapter/main_ppo_wm.py <==
from __future__ import annotations

import sys
from pathlib import Path

import ray
from hydra import compose, initialize_config_dir

from openqa_agent.verl_adapter.wm_trainer import WMRayPPOTrainer


def _config_dir() -> Path:
    import verl.trainer.main_ppo as main_ppo

    return Path(main_ppo.__file__).resolve().parent / "config"


class WMTaskRunner:
    """Delegate to verl's TaskRunner while selecting the project-local WM trainer."""

    def run(self, config):
        import verl.trainer.main_ppo as main_ppo

        original = main_ppo.RayPPOTrainer
        main_ppo.RayPPOTrainer = WMRayPPOTrainer
        try:
            return main_ppo.TaskRunner().run(config)
        finally:
            main_ppo.RayPPOTrainer = original


def main(argv: list[str] | None = None) -> int:
    from verl.experimental.reward_loop import migrate_legacy_reward_impl
    from verl.trainer.main_ppo import run_ppo
    from verl.utils.device import auto_set_device

    overrides = list(sys.argv[1:] if argv is None else argv)
    show_config = False
    if len(overrides) >= 2 and overrides[:2] == ["--cfg", "job"]:
        show_config = True
        overrides = overrides[2:]
    with initialize_config_dir(config_dir=str(_config_dir()), version_base=None):
        config = compose(config_name="ppo_trainer", overrides=overrides)
    auto_set_device(config)
    config = migrate_legacy_reward_impl(config)
    if show_config:
        from omegaconf import OmegaConf

        print(OmegaConf.to_yaml(config, resolve=True))
        return 0
    remote_runner = ray.remote(num_cpus=1)(WMTaskRunner)
    run_ppo(config, task_runner_class=remote_runner)
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/dgs_wm_core/openqa_agent/verl_adapter/reward.py <==
from __future__ import annotations

from collections.abc import Mapping, Sequence
from typing import Any

from openqa_agent.actions import parse_action
from openqa_agent.evaluation import best_answer_scores, support_scores
from openqa_agent.types import AnswerAction


def _as_mapping(value: Any) -> Mapping[str, Any]:
    return value if isinstance(value, Mapping) else {}


def _gold_answers(ground_truth: Any) -> list[str]:
    if isinstance(ground_truth, str):
        return [ground_truth]
    mapping = _as_mapping(ground_truth)
    answers = mapping.get("answers", [])
    if isinstance(answers, str):
        answers = [answers]
    if not isinstance(answers, Sequence):
        return []
    return [str(answer) for answer in answers if str(answer).strip()]


def _integer_list(value: Any) -> list[int]:
    if value is None or isinstance(value, str | bytes):
        return []
    try:
        return [int(item) for item in value]
    except TypeError:
        return []


def _predicted_answer(solution_str: str, extra_info: Mapping[str, Any]) -> str:
    recorded = extra_info.get("predicted_answer")
    if isinstance(recorded, str) and recorded.strip():
        return recorded.strip()
    action = parse_action(solution_str, search_allowed=True)
    return action.answer if isinstance(action, AnswerAction) else ""


def compute_score(
    data_source: str,
    solution_str: str,
    ground_truth: Any,
    extra_info: Mapping[str, Any] | None = None,
    *,
    answer_reward_mode: str = "exact_match",
    answer_weight: float = 1.0,
    support_weight: float = 0.0,
    completion_weight: float = 0.0,
    invalid_action_penalty: float = 0.01,
    invalid_action_penalty_mode: str = "per_action",
) -> dict[str, float]:
    """Outcome reward for a complete MuSiQue rollout.

    The default training signal is binary official-style answer exact match.
    Retrieval and answer F1 remain available for diagnostics. A syntactically
    valid search is never invalid merely because it retrieves poor evidence.
    Invalid-action penalties are applied later to the corresponding action tokens.
    """

    if str(data_source) not in {"nq", "hotpotqa", "openqa"}:
        raise ValueError(f"Unexpected data_source for open-corpus QA reward: {data_source!r}")
    if answer_weight < 0 or support_weight < 0 or completion_weight < 0:
        raise ValueError("reward weights must be non-negative")
    if invalid_action_penalty < 0:
        raise ValueError("invalid_action_penalty must be non-negative")
    if invalid_action_penalty_mode not in {"per_action", "trajectory_broadcast"}:
        raise ValueError(
            "invalid_action_penalty_mode must be per_action or trajectory_broadcast"
        )
    if answer_reward_mode not in {"exact_match", "f1"}:
        raise ValueError("answer_reward_mode must be one of: exact_match, f1")

    info = _as_mapping(extra_info)
    answers = _gold_answers(ground_truth)
    if not answers:
        raise ValueError("MuSiQue reward requires at least one gold answer")

    prediction = _predicted_answer(solution_str, info)
    if prediction:
        answer_em, answer_f1 = best_answer_scores(prediction, answers)
    else:
        answer_em = answer_f1 = 0.0

    truth = _as_mapping(ground_truth)
    gold_support_ids = _integer_list(truth.get("gold_support_ids"))
    observed_ids = _integer_list(info.get("observed_paragraph_ids"))
    if gold_support_ids:
        retrieval = support_scores(observed_ids, gold_support_ids)
        all_support = float(set(gold_support_ids) <= set(observed_ids))
    else:
        retrieval = {
            "retrieval_support_precision": 0.0,
            "retrieval_support_recall": 0.0,
            "retrieval_support_f1": 0.0,
            "retrieval_support_em": 0.0,
        }
        all_support = 0.0

    completed = float(bool(info.get("completed", bool(prediction))))
    invalid_count = float(info.get("invalid_action_count", 0) or 0)
    answer_reward = answer_em if answer_reward_mode == "exact_match" else answer_f1
    score = (
        answer_weight * answer_reward
        + support_weight * retrieval["retrieval_support_f1"]
        + completion_weight * completed
    )
    if invalid_action_penalty_mode == "trajectory_broadcast":
        score -= invalid_action_penalty * invalid_count

    return {
        "score": float(score),
        "answer_reward": float(answer_reward),
        "answer_em": float(answer_em),
        "answer_f1": float(answer_f1),
        "retrieval_support_precision": float(retrieval["retrieval_support_precision"]),
        "retrieval_support_recall": float(retrieval["retrieval_support_recall"]),
        "retrieval_support_f1": float(retrieval["retrieval_support_f1"]),
        "retrieval_support_em": float(retrieval["retrieval_support_em"]),
        "all_support_retrieved": all_support,
        "completed": completed,
        "search_count": float(info.get("search_count", 0) or 0),
        "invalid_action_count": invalid_count,
        "invalid_action_penalty": float(invalid_action_penalty),
        "invalid_action_penalty_total": float(invalid_action_penalty * invalid_count),
        "invalid_action_penalty_is_per_action": float(
            invalid_action_penalty_mode == "per_action"
        ),
    }


==> anc/dgs_wm_core/openqa_agent/verl_adapter/sentence_selector.py <==
from __future__ import annotations

import math
import random
import re
import statistics
from dataclasses import dataclass
from typing import Any, Sequence

from openqa_agent.types import SearchHit
from verl.workers.rollout.replica import TokenOutput


ABBREVIATIONS = (
    "Mr.",
    "Mrs.",
    "Ms.",
    "Dr.",
    "Prof.",
    "Sr.",
    "Jr.",
    "St.",
    "vs.",
    "etc.",
    "e.g.",
    "i.e.",
    "U.S.",
    "U.K.",
)

DEFAULT_SENTENCE_SELECTOR_Z_THRESHOLD = 0.5


@dataclass(frozen=True)
class SentenceCandidate:
    paragraph_id: int
    paragraph_rank: int
    sentence_index: int
    text: str
    paragraph_char_start: int
    paragraph_char_end: int
    observation_char_start: int | None = None
    observation_char_end: int | None = None


@dataclass(frozen=True)
class SentenceSelection:
    target_text: str | None
    selected_candidates: tuple[SentenceCandidate, ...]
    candidate_count: int
    selected_count: int
    score_count: int
    score_sum: float
    score_squared_sum: float
    score_mean: float
    score_std: float
    z_threshold: float | None
    score_threshold: float | None


def _sentence_parts_with_source_spans(text: str) -> list[tuple[str, int, int]]:
    source = str(text)
    words = list(re.finditer(r"\S+", source))
    normalized_characters: list[str] = []
    source_positions: list[int] = []
    for word_index, word in enumerate(words):
        if word_index:
            normalized_characters.append(" ")
            source_positions.append(max(words[word_index - 1].end(), word.start() - 1))
        for source_position in range(word.start(), word.end()):
            normalized_characters.append(source[source_position])
            source_positions.append(source_position)
    normalized = "".join(normalized_characters)
    if not normalized:
        return []
    separator = re.compile(r'(?<=[.!?])\s+(?=[A-Z0-9"“‘(\[])')
    normalized_ranges: list[tuple[int, int]] = []
    cursor = 0
    for match in separator.finditer(normalized):
        normalized_ranges.append((cursor, match.start()))
        cursor = match.end()
    normalized_ranges.append((cursor, len(normalized)))

    merged: list[tuple[str, int, int]] = []
    for start, end in normalized_ranges:
        part = normalized[start:end].strip()
        if not part:
            continue
        if merged and (
            merged[-1][0].endswith(ABBREVIATIONS)
            or re.search(r"\b[A-Z]\.$", merged[-1][0])
        ):
            previous_text, previous_start, _ = merged[-1]
            merged[-1] = (previous_text + " " + part, previous_start, end)
        else:
            merged.append((part, start, end))
    return [
        (part, source_positions[start], source_positions[end - 1] + 1)
        for part, start, end in merged
    ]


def split_sentences(text: str) -> list[str]:
    """Conservatively split retrieved Wikipedia prose into forward sentences."""

    return [part for part, _, _ in _sentence_parts_with_source_spans(text)]


def build_sentence_candidates(
    hits: Sequence[SearchHit],
    *,
    observation_text: str | None = None,
) -> list[SentenceCandidate]:
    observation_starts: list[int | None] = [None] * len(hits)
    if observation_text is not None:
        search_start = 0
        for hit_index, hit in enumerate(hits):
            marker = (
                f"[Document {hit.paragraph_idx}; rank {hit.rank}]\n"
                f"Title: {hit.title}\nText: "
            )
            marker_start = observation_text.find(marker, search_start)
            if marker_start < 0:
                raise ValueError(
                    "Could not align retrieved paragraph with rendered observation: "
                    f"paragraph={hit.paragraph_idx}, rank={hit.rank}"
                )
            text_start = marker_start + len(marker)
            text_end = text_start + len(hit.text)
            if observation_text[text_start:text_end] != hit.text:
                raise ValueError(
                    "Retrieved paragraph text differs from rendered observation: "
                    f"paragraph={hit.paragraph_idx}, rank={hit.rank}"
                )
            observation_starts[hit_index] = text_start
            search_start = text_end

    candidates: list[SentenceCandidate] = []
    for hit_index, hit in enumerate(hits):
        observation_start = observation_starts[hit_index]
        for sentence_index, (sentence, start, end) in enumerate(
            _sentence_parts_with_source_spans(hit.text)
        ):
            candidates.append(
                SentenceCandidate(
                    paragraph_id=int(hit.paragraph_idx),
                    paragraph_rank=int(hit.rank),
                    sentence_index=sentence_index,
                    text=sentence,
                    paragraph_char_start=start,
                    paragraph_char_end=end,
                    observation_char_start=(
                        observation_start + start if observation_start is not None else None
                    ),
                    observation_char_end=(
                        observation_start + end if observation_start is not None else None
                    ),
                )
            )
    return candidates


def select_above_transition_mean(
    candidates: Sequence[SentenceCandidate],
    scores: Sequence[float],
    *,
    z_threshold: float = DEFAULT_SENTENCE_SELECTOR_Z_THRESHOLD,
) -> SentenceSelection:
    """Keep sentences above the transition mean by the configured z margin."""

    if len(candidates) != len(scores):
        raise ValueError("Sentence candidate and score counts differ")
    z_threshold = float(z_threshold)
    if not math.isfinite(z_threshold) or z_threshold < 0:
        raise ValueError("Sentence selector z threshold must be finite and non-negative")
    values = [float(value) for value in scores]
    if any(not math.isfinite(value) for value in values):
        raise ValueError("Sentence selector scores must be finite")
    if not values:
        return SentenceSelection(
            target_text=None,
            selected_candidates=(),
            candidate_count=0,
            selected_count=0,
            score_count=0,
            score_sum=0.0,
            score_squared_sum=0.0,
            score_mean=0.0,
            score_std=0.0,
            z_threshold=z_threshold,
            score_threshold=0.0,
        )

    score_mean = statistics.fmean(values)
    score_std = statistics.pstdev(values)
    score_threshold = score_mean + z_threshold * score_std
    selected_candidates = tuple(
        candidate
        for candidate, score in zip(candidates, values, strict=True)
        if score > score_threshold
    )
    return SentenceSelection(
        target_text=(
            "\n".join(candidate.text for candidate in selected_candidates)
            if selected_candidates
            else None
        ),
        selected_candidates=selected_candidates,
        candidate_count=len(candidates),
        selected_count=len(selected_candidates),
        score_count=len(values),
        score_sum=sum(values),
        score_squared_sum=sum(value * value for value in values),
        score_mean=score_mean,
        score_std=score_std,
        z_threshold=z_threshold,
        score_threshold=score_threshold,
    )


def select_random_fixed_count(
    candidates: Sequence[SentenceCandidate],
    *,
    count: int,
    seed: int,
) -> SentenceSelection:
    """Sample positions uniformly without replacement and retain their source order."""
    if count <= 0:
        raise ValueError("Random sentence count must be positive")
    positions = sorted(random.Random(seed).sample(range(len(candidates)), min(count, len(candidates))))
    selected = tuple(candidates[position] for position in positions)
    return SentenceSelection(
        target_text="\n".join(candidate.text for candidate in selected) if selected else None,
        selected_candidates=selected,
        candidate_count=len(candidates),
        selected_count=len(selected),
        score_count=0,
        score_sum=0.0,
        score_squared_sum=0.0,
        score_mean=0.0,
        score_std=0.0,
        z_threshold=None,
        score_threshold=None,
    )


def extract_teacher_forced_target_logprobs(
    token_output: TokenOutput,
    *,
    context_length: int,
    target_ids: Sequence[int],
) -> list[float]:
    """Read target-token log-probs from VERL's vLLM prompt-logprob contract.

    VERL drops the undefined first-prompt-token value and appends one dummy row
    at the end. Consequently, prompt token position ``p`` is stored at row
    ``p - 1``. Target positions begin at ``context_length``.
    """

    if context_length <= 0:
        raise ValueError("Teacher-forced context must contain at least one token")
    normalized_target_ids = [int(value) for value in target_ids]
    if not normalized_target_ids:
        raise ValueError("Teacher-forced target must contain at least one token")
    prompt_token_ids = token_output.extra_fields.get("prompt_ids")
    prompt_logprobs = token_output.extra_fields.get("prompt_logprobs")
    expected_length = context_length + len(normalized_target_ids)
    if prompt_token_ids is None or prompt_logprobs is None:
        raise ValueError("vLLM response is missing prompt-logprob fields")
    if len(prompt_token_ids) != expected_length or len(prompt_logprobs) != expected_length:
        raise ValueError(
            "vLLM prompt-logprob length mismatch: "
            f"ids={len(prompt_token_ids)}, logprobs={len(prompt_logprobs)}, "
            f"expected={expected_length}"
        )

    values: list[float] = []
    for offset, expected_token_id in enumerate(normalized_target_ids):
        row_index = context_length - 1 + offset
        token_row: Any = prompt_token_ids[row_index]
        logprob_row: Any = prompt_logprobs[row_index]
        if not isinstance(token_row, (list, tuple)) or len(token_row) != 1:
            raise ValueError("Expected one actual-token ID per prompt-logprob row")
        if not isinstance(logprob_row, (list, tuple)) or len(logprob_row) != 1:
            raise ValueError("Expected one actual-token log-prob per prompt-logprob row")
        actual_token_id = int(token_row[0])
        if actual_token_id != expected_token_id:
            raise ValueError(
                "Teacher-forced target alignment failed: "
                f"offset={offset}, expected={expected_token_id}, actual={actual_token_id}"
            )
        value = float(logprob_row[0])
        if not math.isfinite(value):
            raise ValueError("Teacher-forced target log-prob is not finite")
        values.append(value)
    return values


==> anc/dgs_wm_core/openqa_agent/verl_adapter/wm_targets.py <==
from __future__ import annotations

import argparse
import hashlib
import json
from collections.abc import Sequence
from pathlib import Path
from typing import Any


NEGATIVE_RELEVANT_TEXT = "The retrieved feedback contains no task-relevant information for this question."
IRRELEVANT_TARGET_MARKERS = (
    "unrelated to the question",
    "not relevant to the question",
    "no relevant information",
    "does not provide relevant information",
    "does not provide any relevant information",
    "does not contribute to the evidence chain",
)


def is_explicitly_irrelevant(text: str) -> bool:
    normalized = " ".join(text.lower().split())
    return any(marker in normalized for marker in IRRELEVANT_TARGET_MARKERS)


def join_target_lines(lines: list[str]) -> str:
    if not lines:
        raise ValueError("WM target must contain at least one line")
    return "\n".join(lines)


class WMTargetCache:
    """Read-only mapping from MuSiQue ID and gold paragraph ID to refined facts."""

    def __init__(self, path: str | Path) -> None:
        self.path = Path(path).expanduser().resolve()
        if not self.path.is_file():
            raise FileNotFoundError(f"WM target cache does not exist: {self.path}")
        self._facts: dict[str, dict[int, str]] = {}
        self._gold_ids: dict[str, tuple[int, ...]] = {}
        self._question_sha256: dict[str, str | None] = {}
        with self.path.open("r", encoding="utf-8") as input_file:
            for line_number, line in enumerate(input_file, start=1):
                if not line.strip():
                    continue
                row = json.loads(line)
                sample_id = str(row["id"])
                if sample_id in self._facts:
                    raise ValueError(f"Duplicate WM cache id {sample_id!r} at line {line_number}")
                gold_ids = tuple(int(value) for value in row["gold_paragraph_ids"])
                facts: dict[int, str] = {}
                fact_ids: list[int] = []
                for fact in row["facts"]:
                    paragraph_id = int(fact["paragraph_id"])
                    relevant_text = str(fact["relevant_text"]).strip()
                    if paragraph_id in fact_ids or not relevant_text:
                        raise ValueError(f"Invalid fact for {sample_id!r}, paragraph {paragraph_id}")
                    fact_ids.append(paragraph_id)
                    if not is_explicitly_irrelevant(relevant_text):
                        facts[paragraph_id] = relevant_text
                if tuple(fact_ids) != gold_ids:
                    raise ValueError(
                        f"WM cache IDs disagree for {sample_id!r}: gold={gold_ids}, facts={tuple(fact_ids)}"
                    )
                self._facts[sample_id] = facts
                self._gold_ids[sample_id] = gold_ids
                question_sha256 = row.get("question_sha256")
                self._question_sha256[sample_id] = (
                    str(question_sha256) if question_sha256 is not None else None
                )

    def __len__(self) -> int:
        return len(self._facts)

    def validate_example(self, sample_id: str, question: str | None = None) -> None:
        if sample_id not in self._facts:
            raise KeyError(f"No offline WM target found for MuSiQue example {sample_id!r}")
        expected_hash = self._question_sha256[sample_id]
        if question is not None and expected_hash is not None:
            actual_hash = hashlib.sha256(question.encode()).hexdigest()
            if actual_hash != expected_hash:
                raise ValueError(f"Question hash mismatch for MuSiQue example {sample_id!r}")

    def build_target(self, sample_id: str, returned_paragraph_ids: list[int]) -> tuple[str, list[int]]:
        self.validate_example(sample_id)
        facts = self._facts[sample_id]
        matched_ids: list[int] = []
        relevant_lines: list[str] = []
        for raw_id in returned_paragraph_ids:
            paragraph_id = int(raw_id)
            if paragraph_id in facts:
                matched_ids.append(paragraph_id)
                relevant_lines.append(facts[paragraph_id])
        if not relevant_lines:
            relevant_lines = [NEGATIVE_RELEVANT_TEXT]
        return join_target_lines(relevant_lines), matched_ids


def transition_summary(transition: dict[str, Any]) -> dict[str, Any]:
    """Return JSON-friendly diagnostics without duplicating large token arrays."""

    target_loss_mask = transition.get("target_loss_mask")
    if target_loss_mask is None:
        target_loss_mask = transition.get("target_content_loss_mask", [])
    summary = {
        "decision": int(transition["decision"]),
        "returned_paragraph_ids": list(transition["returned_paragraph_ids"]),
        "target_text": str(transition["target_text"]),
        "target_mode": str(transition.get("target_mode", "refined")),
        "prefix_tokens": len(transition["response_prefix_ids"]),
        "target_tokens": len(transition["target_ids"]),
        "target_loss_tokens": sum(int(value) for value in target_loss_mask),
    }
    if transition.get("has_relevance_label", True):
        summary["matched_gold_paragraph_ids"] = list(
            transition.get("matched_gold_paragraph_ids", [])
        )
    selector = transition.get("selector")
    if selector is not None:
        summary["selector"] = {
            "strategy": str(selector.get("strategy", "score")),
            "fixed_count": (
                int(selector["fixed_count"]) if selector.get("fixed_count") is not None else None
            ),
            "candidate_sentences": int(selector["candidate_sentences"]),
            "selected_sentences": int(selector["selected_sentences"]),
            "score_mean": float(selector["score_mean"]),
            "score_std": float(selector["score_std"]),
            "z_threshold": (
                float(selector["z_threshold"]) if selector["z_threshold"] is not None else None
            ),
            "score_threshold": (
                float(selector["score_threshold"]) if selector["score_threshold"] is not None else None
            ),
        }
    return summary


def validate_parquet_coverage(cache: WMTargetCache, parquet_paths: Sequence[str | Path]) -> int:
    import pandas as pd

    checked = 0
    for raw_path in parquet_paths:
        path = Path(raw_path).expanduser().resolve()
        frame = pd.read_parquet(path, columns=["extra_info"])
        for extra_info in frame["extra_info"]:
            example = extra_info.get("qa_example") or extra_info.get("musique_example")
            if not isinstance(example, dict):
                raise ValueError("extra_info must contain qa_example or musique_example")
            cache.validate_example(str(example["id"]), str(example["question"]))
            checked += 1
    return checked


def main(argv: Sequence[str] | None = None) -> int:
    parser = argparse.ArgumentParser(description="Validate refined WM cache coverage.")
    parser.add_argument("--cache", required=True)
    parser.add_argument("--required-parquet", action="append", default=[])
    args = parser.parse_args(argv)
    cache = WMTargetCache(args.cache)
    checked = validate_parquet_coverage(cache, args.required_parquet)
    print(json.dumps({"cache_records": len(cache), "required_examples_checked": checked}))
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/dgs_wm_core/openqa_agent/verl_adapter/wm_trainer.py <==
from __future__ import annotations

import json
import math
import re
import shutil
import subprocess
import sys
import time
import uuid
from functools import partial
from pathlib import Path
from typing import Any

import numpy as np
import torch
from tensordict import TensorDict
from torch.utils.data import Sampler
from torchdata.stateful_dataloader import StatefulDataLoader

from verl import DataProto
from verl.protocol import pad_dataproto_to_divisor, unpad_dataproto
from verl.trainer.ppo.ray_trainer import RayPPOTrainer
from verl.utils import tensordict_utils as tu
from verl.utils.config import omega_conf_to_dataclass
from verl.utils.metric import AggregationType, Metric
from verl.workers.utils.losses import ppo_loss
from verl.workers.utils.padding import no_padding_2_padding


ROLLOUT_DIAGNOSTIC_FIELDS = (
    "episode_error",
    "response_budget_exhausted",
    "response_tokens",
    "response_tokens_before_omission",
    "omitted_observation_tokens",
    "omitted_observation_paragraph_ids",
    "wm_target_budget_skipped_count",
    "wm_extraction_request_count",
    "wm_extraction_failed_count",
    "wm_extraction_seconds",
    "wm_selector_transition_count",
    "wm_selector_processed_transition_count",
    "wm_selector_failed_transition_count",
    "wm_selector_skipped_transition_count",
    "wm_selector_candidate_sentence_count",
    "wm_selector_selected_sentence_count",
    "wm_selector_empty_target_count",
    "wm_selector_score_count",
    "wm_selector_score_sum",
    "wm_selector_score_squared_sum",
    "wm_selector_scoring_seconds",
    "wm_transition_summaries",
)


def rollout_diagnostics_for_dump(non_tensor_batch: dict[str, Any]) -> dict[str, Any]:
    diagnostics: dict[str, Any] = {}
    for name in ROLLOUT_DIAGNOSTIC_FIELDS:
        if name not in non_tensor_batch:
            continue
        value = non_tensor_batch[name]
        diagnostics[name] = value.tolist() if hasattr(value, "tolist") else value
    return diagnostics


def generate_sequences_with_padding(generate_sequences, prompts: DataProto, *, divisor: int) -> DataProto:
    """Pad AgentLoop dispatch for a tail batch, then remove synthetic trajectories."""

    padded, pad_size = pad_dataproto_to_divisor(prompts, divisor)
    output = generate_sequences(padded)
    return unpad_dataproto(output, pad_size=pad_size) if pad_size else output


def generate_sequences_without_wm_targets(generate_sequences, prompts: DataProto) -> DataProto:
    """Disable auxiliary target generation for validation-only agent rollouts."""

    prompts.non_tensor_batch["_musique_generate_wm_targets"] = np.zeros(
        len(prompts.batch), dtype=bool
    )
    return generate_sequences(prompts)


def _constant_field(data, name: str) -> float:
    values = data[name].float().reshape(-1)
    if values.numel() == 0:
        raise ValueError(f"Joint WM batch field {name!r} is empty")
    first = values[0]
    if not torch.allclose(values, first.expand_as(values)):
        raise ValueError(f"Joint WM batch field {name!r} must be constant within each PPO mini-batch")
    return float(first.item())


def _validate_confidence_decay_gamma(value: float) -> float:
    gamma = float(value)
    if gamma < 0 or not math.isfinite(gamma):
        raise ValueError("wm_confidence_decay_gamma must be finite and non-negative")
    return gamma


def _wm_confidence_statistics(
    log_prob: torch.Tensor,
    wm_mask: torch.Tensor,
    wm_is_positive: torch.Tensor,
    wm_has_relevance_label: torch.Tensor | None = None,
    *,
    gamma: float,
) -> dict[str, torch.Tensor]:
    """Compute detached per-transition confidence weights from WM content tokens."""

    gamma = _validate_confidence_decay_gamma(gamma)
    if log_prob.shape != wm_mask.shape:
        raise ValueError("WM log_prob and mask shapes differ")
    wm_is_positive = wm_is_positive.to(bool).reshape(-1)
    if wm_is_positive.shape[0] != log_prob.shape[0]:
        raise ValueError("wm_is_positive length differs from WM batch size")
    if wm_has_relevance_label is None:
        wm_has_relevance_label = torch.ones_like(wm_is_positive, dtype=torch.bool)
    else:
        wm_has_relevance_label = wm_has_relevance_label.to(bool).reshape(-1)
    if wm_has_relevance_label.shape[0] != log_prob.shape[0]:
        raise ValueError("wm_has_relevance_label length differs from WM batch size")

    wm_mask = wm_mask.to(bool)
    token_nll = torch.where(wm_mask, -log_prob, torch.zeros_like(log_prob))
    token_count = wm_mask.sum(dim=-1)
    valid = token_count > 0
    mean_nll = token_nll.sum(dim=-1) / token_count.clamp_min(1).to(token_nll.dtype)
    confidence = torch.exp(-mean_nll.detach()).clamp(min=0.0, max=1.0)
    confidence = torch.where(valid, confidence, torch.zeros_like(confidence))
    if gamma == 0:
        weight = valid.to(token_nll.dtype)
    else:
        weight = torch.where(valid, (1.0 - confidence).pow(gamma), torch.zeros_like(confidence))
    positive = valid & wm_has_relevance_label & wm_is_positive
    negative = valid & wm_has_relevance_label & ~wm_is_positive
    return {
        "token_nll": token_nll,
        "token_count": token_count,
        "valid": valid,
        "positive": positive,
        "negative": negative,
        "mean_nll": mean_nll,
        "confidence": confidence,
        "weight": weight.detach(),
    }


def _append_wm_group_metrics(
    metrics: dict[str, Metric],
    *,
    prefix: str,
    stats: dict[str, torch.Tensor],
    row_mask: torch.Tensor,
) -> None:
    """Record additive statistics so controller-side ratios are exact across DP ranks."""

    row_mask = row_mask.to(bool)
    nll_by_row = stats["token_nll"].sum(dim=-1)
    token_count = stats["token_count"].to(nll_by_row.dtype)
    weight = stats["weight"]
    aggregation = AggregationType.SUM
    values = {
        f"{prefix}_nll_sum": (nll_by_row * row_mask).sum(),
        f"{prefix}_weighted_nll_sum": (nll_by_row * weight * row_mask).sum(),
        f"{prefix}_token_count": (token_count * row_mask).sum(),
        f"{prefix}_confidence_sum": (stats["confidence"] * row_mask).sum(),
        f"{prefix}_weight_sum": (weight * row_mask).sum(),
        f"{prefix}_transition_count": row_mask.sum().float(),
    }
    for name, value in values.items():
        metrics[name] = Metric(value=value, aggregation=aggregation)


def _sum_numeric_metric(value: Any) -> float:
    if isinstance(value, (list, tuple, np.ndarray)):
        return sum(_sum_numeric_metric(item) for item in value)
    if isinstance(value, torch.Tensor):
        return float(value.detach().sum().item())
    return float(value)


def _mean_numeric_metric(value: Any) -> float:
    if isinstance(value, (list, tuple, np.ndarray)):
        flattened = np.asarray(
            [
                float(item.detach().mean().item())
                if isinstance(item, torch.Tensor)
                else float(item)
                for item in value
            ],
            dtype=np.float64,
        ).reshape(-1)
        return float(flattened.mean()) if flattened.size else 0.0
    if isinstance(value, torch.Tensor):
        return float(value.detach().mean().item())
    return float(value)


def _derive_wm_confidence_metrics(metrics: dict[str, Any]) -> None:
    """Convert additive actor metrics into exact transition/token means."""

    groups = {
        "wm": "wm",
        "wm_positive": "wm/positive",
        "wm_negative": "wm/negative",
    }
    suffixes = (
        "nll_sum",
        "weighted_nll_sum",
        "token_count",
        "confidence_sum",
        "weight_sum",
        "transition_count",
    )
    for actor_group, output_group in groups.items():
        actor_prefix = f"actor/{actor_group}"
        values = {
            suffix: _sum_numeric_metric(metrics.get(f"{actor_prefix}_{suffix}", 0.0))
            for suffix in suffixes
        }
        transition_count = values["transition_count"]
        token_count = values["token_count"]
        if actor_group != "wm" and not transition_count:
            for suffix in suffixes:
                metrics.pop(f"{actor_prefix}_{suffix}", None)
            continue
        metrics[f"{output_group}/confidence"] = [
            values["confidence_sum"] / transition_count if transition_count else 0.0
        ]
        metrics[f"{output_group}/effective_weight"] = [
            values["weight_sum"] / transition_count if transition_count else 0.0
        ]
        metrics[f"{output_group}/unweighted_ce"] = [
            values["nll_sum"] / token_count if token_count else 0.0
        ]
        metrics[f"{output_group}/weighted_ce"] = [
            values["weighted_nll_sum"] / token_count if token_count else 0.0
        ]
        for suffix in suffixes:
            metrics.pop(f"{actor_prefix}_{suffix}", None)


def _sentence_selector_metrics(non_tensor_batch: dict[str, Any]) -> dict[str, float]:
    def values(name: str, dtype) -> np.ndarray:
        return np.asarray(non_tensor_batch.get(name, []), dtype=dtype).reshape(-1)

    transitions = values("wm_selector_transition_count", np.int64)
    processed = values("wm_selector_processed_transition_count", np.int64)
    failed = values("wm_selector_failed_transition_count", np.int64)
    skipped = values("wm_selector_skipped_transition_count", np.int64)
    candidates = values("wm_selector_candidate_sentence_count", np.int64)
    selected = values("wm_selector_selected_sentence_count", np.int64)
    empty = values("wm_selector_empty_target_count", np.int64)
    score_count = values("wm_selector_score_count", np.int64)
    score_sum = values("wm_selector_score_sum", np.float64)
    score_squared_sum = values("wm_selector_score_squared_sum", np.float64)
    scoring_seconds = values("wm_selector_scoring_seconds", np.float64)

    transition_count = int(transitions.sum()) if transitions.size else 0
    processed_count = int(processed.sum()) if processed.size else 0
    candidate_count = int(candidates.sum()) if candidates.size else 0
    selected_count = int(selected.sum()) if selected.size else 0
    total_score_count = int(score_count.sum()) if score_count.size else 0
    total_score_sum = float(score_sum.sum()) if score_sum.size else 0.0
    total_score_squared_sum = (
        float(score_squared_sum.sum()) if score_squared_sum.size else 0.0
    )
    score_mean = total_score_sum / total_score_count if total_score_count else 0.0
    score_variance = (
        total_score_squared_sum / total_score_count - score_mean * score_mean
        if total_score_count
        else 0.0
    )
    active_seconds = (
        scoring_seconds[transitions > 0]
        if scoring_seconds.size and transitions.size == scoring_seconds.size
        else scoring_seconds
    )
    return {
        "transition_count": float(transition_count),
        "processed_transition_count": float(processed_count),
        "failed_transition_count": float(int(failed.sum()) if failed.size else 0),
        "skipped_transition_count": float(int(skipped.sum()) if skipped.size else 0),
        "candidate_sentences": float(candidate_count),
        "selected_sentences": float(selected_count),
        "scored_sentences": float(total_score_count),
        "selected_per_processed_transition": selected_count / processed_count if processed_count else 0.0,
        "selection_ratio": selected_count / candidate_count if candidate_count else 0.0,
        "empty_target_rate": (
            int(empty.sum()) / processed_count if empty.size and processed_count else 0.0
        ),
        "score_mean": score_mean,
        "score_std": math.sqrt(max(score_variance, 0.0)),
        "scoring_seconds": float(active_seconds.mean()) if active_seconds.size else 0.0,
    }


def joint_ppo_wm_loss(
    config,
    model_output,
    data: TensorDict,
    dp_group=None,
    *,
    wm_confidence_decay_gamma: float = 0.0,
):
    """PPO on rollout rows plus teacher-forced CE on auxiliary WM rows."""

    if config.loss_agg_mode != "token-mean":
        raise ValueError("The joint WM loss currently requires actor.loss_agg_mode=token-mean")
    union_mask = data["response_mask"].to(bool)
    is_wm = data["is_wm"].to(bool).reshape(-1, 1)
    rl_mask = union_mask & ~is_wm
    wm_mask = union_mask & is_wm
    wm_is_positive = data["wm_is_positive"].to(bool).reshape(-1)
    if "wm_has_relevance_label" in data.keys():
        wm_has_relevance_label = data["wm_has_relevance_label"].to(bool).reshape(-1)
    else:
        wm_has_relevance_label = torch.ones_like(wm_is_positive, dtype=torch.bool)
    rl_scale = _constant_field(data, "rl_loss_scale")
    wm_scale = _constant_field(data, "wm_loss_scale")
    gamma = _validate_confidence_decay_gamma(wm_confidence_decay_gamma)

    log_prob = no_padding_2_padding(model_output["log_probs"], data)
    original_response_mask = data["response_mask"]
    data["response_mask"] = rl_mask.to(original_response_mask.dtype)
    try:
        policy_loss, metrics = ppo_loss(config=config, model_output=model_output, data=data, dp_group=dp_group)
    finally:
        data["response_mask"] = original_response_mask
    policy_loss = policy_loss * rl_scale

    stats = _wm_confidence_statistics(
        log_prob,
        wm_mask,
        wm_is_positive,
        wm_has_relevance_label,
        gamma=gamma,
    )
    unweighted_wm_nll = stats["token_nll"].sum()
    weighted_wm_nll = (stats["token_nll"] * stats["weight"].reshape(-1, 1)).sum()

    batch_num_tokens = data["batch_num_tokens"]
    dp_size = data["dp_size"]
    wm_loss_unweighted = unweighted_wm_nll / batch_num_tokens * dp_size * wm_scale
    wm_loss = weighted_wm_nll / batch_num_tokens * dp_size * wm_scale
    total_loss = policy_loss + wm_loss

    aggregation = AggregationType.SUM
    metrics["wm_loss"] = Metric(value=wm_loss, aggregation=aggregation)
    metrics["wm_loss_unweighted"] = Metric(value=wm_loss_unweighted, aggregation=aggregation)
    metrics["wm_target_tokens"] = Metric(value=wm_mask.sum().float(), aggregation=aggregation)
    metrics["wm_confidence_decay_gamma"] = Metric(
        value=torch.tensor(gamma, device=log_prob.device),
        aggregation=AggregationType.MEAN,
    )
    metrics["wm_loss_scale"] = Metric(
        value=torch.tensor(wm_scale, device=log_prob.device),
        aggregation=AggregationType.MEAN,
    )
    metrics["rl_loss_scale"] = Metric(
        value=torch.tensor(rl_scale, device=log_prob.device),
        aggregation=AggregationType.MEAN,
    )
    _append_wm_group_metrics(metrics, prefix="wm", stats=stats, row_mask=stats["valid"])
    _append_wm_group_metrics(metrics, prefix="wm_positive", stats=stats, row_mask=stats["positive"])
    _append_wm_group_metrics(metrics, prefix="wm_negative", stats=stats, row_mask=stats["negative"])
    return total_loss, metrics


def _pad_prompt(prompt_ids: list[int], width: int, pad_token_id: int, *, dtype: torch.dtype) -> tuple[torch.Tensor, torch.Tensor]:
    if not prompt_ids or len(prompt_ids) > width:
        raise ValueError(f"Invalid WM prompt length {len(prompt_ids)} for width {width}")
    pad = width - len(prompt_ids)
    ids = torch.tensor([pad_token_id] * pad + prompt_ids, dtype=dtype)
    mask = torch.tensor([0] * pad + [1] * len(prompt_ids), dtype=torch.long)
    return ids, mask


def _wm_tensor_row(
    transition: dict[str, Any],
    template: dict[str, torch.Tensor],
    *,
    pad_token_id: int,
) -> dict[str, torch.Tensor]:
    prompt_width = int(template["prompts"].shape[-1])
    response_width = int(template["responses"].shape[-1])
    prompt_ids = [int(value) for value in transition["prompt_ids"]]
    prefix_ids = [int(value) for value in transition["response_prefix_ids"]]
    target_ids = [int(value) for value in transition["target_ids"]]
    raw_target_loss_mask = transition.get("target_loss_mask")
    if raw_target_loss_mask is None:
        raw_target_loss_mask = transition["target_content_loss_mask"]
    target_loss_mask = [int(value) for value in raw_target_loss_mask]
    response_ids = prefix_ids + target_ids
    if not target_ids:
        raise ValueError("WM transition target_ids is empty")
    if len(target_loss_mask) != len(target_ids):
        raise ValueError("WM transition target_loss_mask length differs from target_ids")
    if any(value not in (0, 1) for value in target_loss_mask):
        raise ValueError("WM transition target_loss_mask must be binary")
    if not any(target_loss_mask):
        raise ValueError("WM transition target_loss_mask has no loss-bearing content tokens")
    if len(response_ids) > response_width:
        raise ValueError(
            f"WM response length {len(response_ids)} exceeds configured width {response_width}"
        )

    prompt, prompt_attention = _pad_prompt(
        prompt_ids,
        prompt_width,
        pad_token_id,
        dtype=template["prompts"].dtype,
    )
    response_pad = response_width - len(response_ids)
    responses = torch.tensor(
        response_ids + [pad_token_id] * response_pad,
        dtype=template["responses"].dtype,
    )
    response_attention = torch.tensor(
        [1] * len(response_ids) + [0] * response_pad,
        dtype=template["attention_mask"].dtype,
    )
    response_mask = torch.tensor(
        [0] * len(prefix_ids) + target_loss_mask + [0] * response_pad,
        dtype=template["response_mask"].dtype,
    )
    attention_mask = torch.cat([prompt_attention.to(response_attention.dtype), response_attention])
    input_ids = torch.cat([prompt, responses])
    position_ids = (attention_mask.long().cumsum(dim=-1) - 1).clamp(min=0)
    position_ids = position_ids * attention_mask.long()
    position_ids = position_ids.to(template["position_ids"].dtype)

    row = {
        "prompts": prompt,
        "responses": responses,
        "response_mask": response_mask,
        "input_ids": input_ids,
        "attention_mask": attention_mask,
        "position_ids": position_ids,
    }
    response_float_fields = ["old_log_probs", "advantages", "ref_log_prob", "rollout_is_weights"]
    for name in response_float_fields:
        if name in template:
            row[name] = torch.zeros_like(template[name])
    return row


def _dummy_row(template: dict[str, torch.Tensor]) -> dict[str, torch.Tensor]:
    row = {name: value.clone() for name, value in template.items()}
    row["response_mask"].zero_()
    for name in ("old_log_probs", "advantages", "ref_log_prob", "rollout_is_weights"):
        if name in row:
            row[name].zero_()
    return row


def build_joint_actor_batch(
    batch: DataProto,
    *,
    pad_token_id: int,
    wm_loss_coef: float,
    mini_batch_size: int,
    data_parallel_size: int = 1,
    invalid_action_penalty: float = 0.01,
    invalid_action_penalty_mode: str = "per_action",
) -> DataProto:
    if wm_loss_coef < 0 or not math.isfinite(wm_loss_coef):
        raise ValueError("wm_loss_coef must be finite and non-negative")
    if mini_batch_size <= 0:
        raise ValueError("mini_batch_size must be positive")
    if data_parallel_size <= 0 or mini_batch_size % data_parallel_size:
        raise ValueError("mini_batch_size must be divisible by data_parallel_size")
    if invalid_action_penalty < 0 or not math.isfinite(invalid_action_penalty):
        raise ValueError("invalid_action_penalty must be finite and non-negative")
    if invalid_action_penalty_mode not in {"per_action", "trajectory_broadcast"}:
        raise ValueError(
            "invalid_action_penalty_mode must be per_action or trajectory_broadcast"
        )

    required = [
        "prompts",
        "responses",
        "response_mask",
        "input_ids",
        "attention_mask",
        "position_ids",
        "old_log_probs",
        "advantages",
    ]
    optional = ["ref_log_prob", "rollout_is_weights"]
    missing = [name for name in required if name not in batch.batch]
    if missing:
        raise ValueError(f"Actor batch lacks required fields: {missing}")
    tensor_names = required + [name for name in optional if name in batch.batch]
    transitions_by_row = batch.non_tensor_batch.get("wm_transitions")
    if transitions_by_row is None:
        transitions_by_row = np.empty(len(batch.batch), dtype=object)
        transitions_by_row[:] = [[] for _ in range(len(batch.batch))]
    if len(transitions_by_row) != len(batch.batch):
        raise ValueError("wm_transitions length differs from rollout batch size")
    invalid_masks = batch.non_tensor_batch.get("invalid_action_token_mask")
    if invalid_masks is not None and len(invalid_masks) != len(batch.batch):
        raise ValueError("invalid_action_token_mask length differs from rollout batch size")

    rows: list[tuple[dict[str, torch.Tensor], bool, bool, bool]] = []
    wm_transition_count = 0
    invalid_action_token_count = 0
    for index in range(len(batch.batch)):
        rl_template = {name: batch.batch[name][index] for name in tensor_names}
        if (
            invalid_action_penalty_mode == "per_action"
            and invalid_masks is not None
            and invalid_masks[index] is not None
        ):
            raw_mask = [int(value) for value in invalid_masks[index]]
            response_width = int(rl_template["advantages"].shape[-1])
            if len(raw_mask) > response_width or any(value not in (0, 1) for value in raw_mask):
                raise ValueError("Invalid aligned invalid_action_token_mask")
            token_mask = torch.zeros_like(rl_template["advantages"], dtype=torch.bool)
            token_mask[: len(raw_mask)] = torch.tensor(raw_mask, dtype=torch.bool)
            if torch.any(token_mask & ~rl_template["response_mask"].bool()):
                raise ValueError("Invalid-action mask includes a non-action response token")
            invalid_action_token_count += int(token_mask.sum().item())
            rl_template["advantages"] = (
                rl_template["advantages"].clone()
                - token_mask.to(rl_template["advantages"].dtype) * invalid_action_penalty
            )
        rows.append((rl_template, False, False, False))
        if wm_loss_coef == 0:
            continue
        transitions = transitions_by_row[index]
        if transitions is None:
            continue
        for transition in transitions:
            has_relevance_label = bool(transition.get("has_relevance_label", True))
            rows.append(
                (
                    _wm_tensor_row(
                        transition,
                        rl_template,
                        pad_token_id=pad_token_id,
                    ),
                    True,
                    has_relevance_label and bool(transition.get("matched_gold_paragraph_ids")),
                    has_relevance_label,
                )
            )
            wm_transition_count += 1

    if not rows:
        raise ValueError("Cannot build an empty actor batch")
    if wm_transition_count:
        template_for_dummy = next(row for row, is_wm, _, _ in rows if is_wm)
    else:
        template_for_dummy = _dummy_row(rows[0][0])
    while len(rows) % mini_batch_size:
        rows.append((_dummy_row(template_for_dummy), True, False, False))

    stacked: dict[str, torch.Tensor] = {}
    for name in tensor_names:
        stacked[name] = torch.stack([row[name] for row, _, _, _ in rows], dim=0)
    is_wm = torch.tensor([value for _, value, _, _ in rows], dtype=torch.bool)
    wm_is_positive = torch.tensor([value for _, _, value, _ in rows], dtype=torch.bool)
    wm_has_relevance_label = torch.tensor(
        [value for _, _, _, value in rows], dtype=torch.bool
    )
    rl_scales = torch.zeros(len(rows), dtype=torch.float32)
    wm_scales = torch.zeros(len(rows), dtype=torch.float32)
    for start in range(0, len(rows), mini_batch_size):
        stop = start + mini_batch_size
        masks = stacked["response_mask"][start:stop].float()
        types = is_wm[start:stop]
        rl_tokens = float(masks[~types].sum().item())
        wm_tokens = float(masks[types].sum().item())
        total_tokens = rl_tokens + wm_tokens
        if total_tokens <= 0:
            raise ValueError("Joint actor mini-batch has no loss-bearing tokens")
        rl_scale = total_tokens / rl_tokens if rl_tokens else 0.0
        wm_scale = wm_loss_coef * total_tokens / wm_tokens if wm_tokens else 0.0
        rl_scales[start:stop] = rl_scale
        wm_scales[start:stop] = wm_scale
    stacked["is_wm"] = is_wm
    stacked["wm_is_positive"] = wm_is_positive
    stacked["wm_has_relevance_label"] = wm_has_relevance_label
    stacked["rl_loss_scale"] = rl_scales
    stacked["wm_loss_scale"] = wm_scales

    # The actor RPC first splits the global batch into one contiguous shard per
    # data-parallel rank; each rank then takes local mini-batches. Transpose the
    # logical mini-batches into that rank-major layout so every synchronized
    # optimizer iteration sees one complete logical mini-batch and one pair of
    # normalization scales on all ranks.
    if data_parallel_size > 1:
        local_mini_batch_size = mini_batch_size // data_parallel_size
        logical_batches = len(rows) // mini_batch_size
        physical_order: list[int] = []
        for rank in range(data_parallel_size):
            for logical_batch in range(logical_batches):
                start = logical_batch * mini_batch_size + rank * local_mini_batch_size
                physical_order.extend(range(start, start + local_mini_batch_size))
        order = torch.tensor(physical_order, dtype=torch.long)
        stacked = {name: value.index_select(0, order) for name, value in stacked.items()}

    joint = DataProto(
        batch=TensorDict(stacked, batch_size=len(rows)),
        non_tensor_batch={},
        meta_info=dict(batch.meta_info),
    )
    joint.meta_info["wm_transition_count"] = wm_transition_count
    joint.meta_info["wm_padding_rows"] = len(rows) - len(batch.batch) - wm_transition_count
    joint.meta_info["invalid_action_penalty"] = invalid_action_penalty
    joint.meta_info["invalid_action_penalty_mode"] = invalid_action_penalty_mode
    joint.meta_info["invalid_action_penalized_token_count"] = invalid_action_token_count
    return joint


class WMRayPPOTrainer(RayPPOTrainer):
    def __init__(self, *args, **kwargs):
        # Resolve the resume kind before worker construction.  Compact
        # checkpoints initialize the fixed base model and load their adapter;
        # legacy/full checkpoints continue to restore model shards.
        if args:
            config = args[0]
        else:
            config = kwargs.get("config")
        self._resume_checkpoint_path = self._resolve_resume_checkpoint_path(config)
        save_contents = list(config.actor_rollout_ref.actor.checkpoint.save_contents)
        self._compact_checkpoint_enabled = bool(
            config.trainer.get("compact_checkpoint", True) and "model" not in save_contents
        )
        self._prepare_resume_config(config, self._resume_checkpoint_path)
        super().__init__(*args, **kwargs)
        self._pending_full_step: int | None = None
        self._best_step: int | None = None
        self._best_score = -math.inf
        self._latest_full_step: int | None = None
        best_path = Path(self.config.trainer.default_local_dir) / "best_checkpoint.json"
        if best_path.is_file():
            value = json.loads(best_path.read_text(encoding="utf-8"))
            self._best_step = int(value["step"])
            self._best_score = float(value["score"])
        latest_path = Path(self.config.trainer.default_local_dir) / "latest_checkpointed_iteration.txt"
        if latest_path.is_file():
            try:
                self._latest_full_step = int(latest_path.read_text(encoding="utf-8").strip())
            except ValueError:
                self._latest_full_step = None
        discovered_full_step = self._discover_latest_full_step()
        if discovered_full_step != self._latest_full_step:
            self._latest_full_step = discovered_full_step
            self._restore_latest_tracker()

    def init_workers(self):
        super().init_workers()
        actor_config = omega_conf_to_dataclass(self.config.actor_rollout_ref.actor)
        confidence_decay_gamma = _validate_confidence_decay_gamma(
            float(self.config.trainer.get("wm_confidence_decay_gamma", 0.0))
        )
        if actor_config.loss_agg_mode != "token-mean":
            raise ValueError("WM training requires LOSS_AGG_MODE=token-mean")
        if float(self.config.trainer.get("wm_loss_coef", 0.0)) > 0 and actor_config.shuffle:
            raise ValueError(
                "WM training requires actor.shuffle=false so data-parallel ranks keep "
                "the shared per-mini-batch normalization scales aligned"
            )
        self.actor_rollout_wg.set_loss_fn(
            partial(
                joint_ppo_wm_loss,
                config=actor_config,
                wm_confidence_decay_gamma=confidence_decay_gamma,
            )
        )
        if bool(self.config.data.get("allow_partial_train_batch", False)):
            worker_count = len(self.async_rollout_manager.agent_loop_workers)
            original_generate_sequences = self.async_rollout_manager.generate_sequences
            self.async_rollout_manager.generate_sequences = partial(
                generate_sequences_with_padding,
                original_generate_sequences,
                divisor=worker_count,
            )

    def _create_dataloader(self, train_dataset, val_dataset, collate_fn, train_sampler: Sampler | None):
        from omegaconf import OmegaConf, open_dict
        from verl.trainer.main_ppo import create_rl_dataset, create_rl_sampler

        if train_dataset is None:
            train_dataset = create_rl_dataset(
                self.config.data.train_files,
                self.config.data,
                self.tokenizer,
                self.processor,
                max_samples=self.config.data.get("train_max_samples", -1),
            )
        if val_dataset is None:
            val_dataset = create_rl_dataset(
                self.config.data.val_files,
                self.config.data,
                self.tokenizer,
                self.processor,
                max_samples=self.config.data.get("val_max_samples", -1),
            )
        self.train_dataset, self.val_dataset = train_dataset, val_dataset
        if train_sampler is None:
            train_sampler = create_rl_sampler(self.config.data, self.train_dataset)
        if collate_fn is None:
            from verl.utils.dataset.rl_dataset import collate_fn as default_collate_fn

            collate_fn = default_collate_fn

        num_workers = self.config.data["dataloader_num_workers"]
        allow_partial = bool(self.config.data.get("allow_partial_train_batch", False))
        self.train_dataloader = StatefulDataLoader(
            dataset=self.train_dataset,
            batch_size=self.config.data.get("gen_batch_size", self.config.data.train_batch_size),
            num_workers=num_workers,
            drop_last=not allow_partial,
            collate_fn=collate_fn,
            sampler=train_sampler,
        )
        val_batch_size = self.config.data.val_batch_size
        if val_batch_size is None:
            val_batch_size = len(self.val_dataset)
        self.val_dataloader = StatefulDataLoader(
            dataset=self.val_dataset,
            batch_size=val_batch_size,
            num_workers=num_workers,
            shuffle=self.config.data.get("validation_shuffle", True),
            drop_last=False,
            collate_fn=collate_fn,
        )
        if len(self.train_dataloader) < 1 or len(self.val_dataloader) < 1:
            raise ValueError("MuSiQue train and validation dataloaders must be non-empty")
        print(
            f"Size of train dataloader: {len(self.train_dataloader)}, "
            f"Size of val dataloader: {len(self.val_dataloader)}, "
            f"partial train batch: {allow_partial}"
        )

        total_training_steps = len(self.train_dataloader) * self.config.trainer.total_epochs
        if self.config.trainer.total_training_steps is not None:
            total_training_steps = self.config.trainer.total_training_steps
        self.total_training_steps = total_training_steps
        print(f"Total training steps: {self.total_training_steps}")
        try:
            OmegaConf.set_struct(self.config, True)
            with open_dict(self.config):
                if OmegaConf.select(self.config, "actor_rollout_ref.actor.optim"):
                    self.config.actor_rollout_ref.actor.optim.total_training_steps = total_training_steps
                if OmegaConf.select(self.config, "critic.optim"):
                    self.config.critic.optim.total_training_steps = total_training_steps
        except Exception as exc:
            print(f"Warning: Could not set total_training_steps in config: {exc}")

    def _balance_batch(self, batch: DataProto, metrics, logging_prefix="global_seqlen", keep_minibatch=False):
        data_parallel_size = self._get_dp_size(self.actor_rollout_wg, "actor")
        if len(batch.batch) % data_parallel_size:
            metrics[f"{logging_prefix}/tail_batch_unbalanced"] = 1.0
            return
        return super()._balance_batch(
            batch,
            metrics,
            logging_prefix=logging_prefix,
            keep_minibatch=keep_minibatch,
        )

    def _compute_old_log_prob(self, batch: DataProto):
        data_parallel_size = self._get_dp_size(self.actor_rollout_wg, "actor")
        padded, pad_size = pad_dataproto_to_divisor(batch, data_parallel_size)
        output, mfu = super()._compute_old_log_prob(padded)
        if pad_size:
            output = unpad_dataproto(output, pad_size=pad_size)
        return output, mfu

    def _validate(self, *args, **kwargs):
        original_generate_sequences = self.async_rollout_manager.generate_sequences
        self.async_rollout_manager.generate_sequences = partial(
            generate_sequences_without_wm_targets,
            original_generate_sequences,
        )
        try:
            return super()._validate(*args, **kwargs)
        finally:
            self.async_rollout_manager.generate_sequences = original_generate_sequences

    def _update_actor(self, batch: DataProto) -> DataProto:
        rollout_n = int(self.config.actor_rollout_ref.rollout.n)
        prompt_mini_batch_size = int(self.config.actor_rollout_ref.actor.ppo_mini_batch_size)
        trajectory_mini_batch_size = prompt_mini_batch_size * rollout_n
        data_parallel_size = self._get_dp_size(self.actor_rollout_wg, "actor")
        transitions_by_row = batch.non_tensor_batch.get("wm_transitions", [])
        transitions = [
            transition
            for row_transitions in transitions_by_row
            if row_transitions is not None
            for transition in row_transitions
        ]
        joint_batch = build_joint_actor_batch(
            batch,
            pad_token_id=int(self.tokenizer.pad_token_id),
            wm_loss_coef=float(self.config.trainer.get("wm_loss_coef", 0.0)),
            mini_batch_size=trajectory_mini_batch_size,
            data_parallel_size=data_parallel_size,
            invalid_action_penalty=float(
                self.config.reward.custom_reward_function.reward_kwargs.get(
                    "invalid_action_penalty", 0.01
                )
            ),
            invalid_action_penalty_mode=str(
                self.config.reward.custom_reward_function.reward_kwargs.get(
                    "invalid_action_penalty_mode", "per_action"
                )
            ),
        )
        output = super()._update_actor(joint_batch)
        metrics = output.meta_info.setdefault("metrics", {})
        gigpo_metrics = batch.meta_info.get("gigpo_metrics")
        if gigpo_metrics:
            # Keep GiGPO diagnostics in the same actor update record consumed
            # by console/TensorBoard tracking without affecting old methods.
            metrics["gigpo/trajectory_count"] = [gigpo_metrics["trajectory_count"]]
            metrics["gigpo/step_count"] = [gigpo_metrics["step_count"]]
            metrics["gigpo/step_group_count"] = [gigpo_metrics["step_group_count"]]
            metrics["gigpo/gamma"] = [gigpo_metrics["gamma"]]
            metrics["gigpo/step_advantage_w"] = [gigpo_metrics["step_advantage_w"]]
            metrics["gigpo/similarity_enabled"] = [
                float(gigpo_metrics["similarity_enabled"])
            ]
            metrics["gigpo/similarity_threshold"] = [
                gigpo_metrics["similarity_threshold"]
            ]
        _derive_wm_confidence_metrics(metrics)
        wm_transition_count = int(joint_batch.meta_info["wm_transition_count"])
        wm_target_tokens = sum(
            sum(item.get("target_loss_mask", item.get("target_content_loss_mask", [])))
            for item in transitions
        )
        metrics["wm/transition_count"] = [wm_transition_count]
        metrics["wm/target_count"] = [wm_transition_count]
        metrics["wm/target_tokens"] = [wm_target_tokens]
        metrics["wm/loss"] = [
            _mean_numeric_metric(metrics.get("actor/wm_loss", 0.0))
        ]
        metrics["wm/padding_rows"] = [joint_batch.meta_info["wm_padding_rows"]]
        metrics["rollout/invalid_action_penalty"] = [
            joint_batch.meta_info["invalid_action_penalty"]
        ]
        metrics["rollout/invalid_action_penalty_is_per_action"] = [
            float(joint_batch.meta_info["invalid_action_penalty_mode"] == "per_action")
        ]
        metrics["rollout/invalid_action_penalized_token_count"] = [
            joint_batch.meta_info["invalid_action_penalized_token_count"]
        ]
        labeled_transitions = [
            item for item in transitions if bool(item.get("has_relevance_label", True))
        ]
        if labeled_transitions:
            gold_hit_transition_count = sum(
                bool(item.get("matched_gold_paragraph_ids")) for item in labeled_transitions
            )
            metrics["wm/gold_hit_transition_count"] = [gold_hit_transition_count]
            metrics["wm/negative_transition_count"] = [
                len(labeled_transitions) - gold_hit_transition_count
            ]
        metrics["wm/mean_target_tokens"] = [
            float(
                np.mean(
                    [
                        sum(
                            item.get("target_loss_mask", item.get("target_content_loss_mask", []))
                        )
                        for item in transitions
                    ]
                )
            )
            if transitions
            else 0.0
        ]
        metrics["wm/confidence_decay_gamma"] = [
            _validate_confidence_decay_gamma(
                float(self.config.trainer.get("wm_confidence_decay_gamma", 0.0))
            )
        ]
        budget_exhausted = np.asarray(
            batch.non_tensor_batch.get("response_budget_exhausted", []), dtype=bool
        )
        omitted_tokens = np.asarray(
            batch.non_tensor_batch.get("omitted_observation_tokens", []), dtype=np.int64
        )
        response_tokens = np.asarray(
            batch.non_tensor_batch.get("response_tokens", []), dtype=np.int64
        )
        wm_target_skips = np.asarray(
            batch.non_tensor_batch.get("wm_target_budget_skipped_count", []), dtype=np.int64
        )
        extraction_requests = np.asarray(
            batch.non_tensor_batch.get("wm_extraction_request_count", []), dtype=np.int64
        )
        extraction_failures = np.asarray(
            batch.non_tensor_batch.get("wm_extraction_failed_count", []), dtype=np.int64
        )
        extraction_seconds = np.asarray(
            batch.non_tensor_batch.get("wm_extraction_seconds", []), dtype=np.float64
        )
        metrics["rollout/response_budget_exhausted_count"] = [
            int(budget_exhausted.sum()) if budget_exhausted.size else 0
        ]
        metrics["rollout/response_budget_exhausted_rate"] = [
            float(budget_exhausted.mean()) if budget_exhausted.size else 0.0
        ]
        metrics["rollout/omitted_observation_tokens"] = [
            int(omitted_tokens.sum()) if omitted_tokens.size else 0
        ]
        metrics["rollout/max_response_tokens"] = [
            int(response_tokens.max()) if response_tokens.size else 0
        ]
        metrics["wm/target_budget_skipped_count"] = [
            int(wm_target_skips.sum()) if wm_target_skips.size else 0
        ]
        extraction_request_count = int(extraction_requests.sum()) if extraction_requests.size else 0
        extraction_failed_count = int(extraction_failures.sum()) if extraction_failures.size else 0
        metrics["wm/extraction_request_count"] = [extraction_request_count]
        metrics["wm/extraction_failed_count"] = [extraction_failed_count]
        metrics["wm/extraction_failure_rate"] = [
            extraction_failed_count / extraction_request_count if extraction_request_count else 0.0
        ]
        active_extraction_seconds = (
            extraction_seconds[extraction_requests > 0]
            if extraction_seconds.size and extraction_requests.size == extraction_seconds.size
            else extraction_seconds
        )
        metrics["wm/extraction_seconds_mean_per_episode"] = [
            float(active_extraction_seconds.mean()) if active_extraction_seconds.size else 0.0
        ]
        metrics["wm/extraction_seconds_max_per_episode"] = [
            float(active_extraction_seconds.max()) if active_extraction_seconds.size else 0.0
        ]
        selector_metrics = _sentence_selector_metrics(batch.non_tensor_batch)
        for name, value in selector_metrics.items():
            metrics[f"wm/selector/{name}"] = [value]
        return output

    def _log_rollout_data(
        self,
        batch: DataProto,
        reward_extra_infos_dict: dict,
        timing_raw: dict,
        rollout_data_dir: str,
    ) -> None:
        dump_fields = dict(reward_extra_infos_dict)
        for name, value in rollout_diagnostics_for_dump(batch.non_tensor_batch).items():
            dump_fields.setdefault(name, value)
        super()._log_rollout_data(batch, dump_fields, timing_raw, rollout_data_dir)

    def _checkpoint_root(self) -> Path:
        root = Path(self.config.trainer.default_local_dir).expanduser().resolve()
        root.mkdir(parents=True, exist_ok=True)
        return root

    @staticmethod
    def _resolve_resume_checkpoint_path(config) -> Path | None:
        if config is None or config.trainer.get("resume_mode", "auto") == "disable":
            return None
        resume_path = config.trainer.get("resume_from_path")
        if config.trainer.get("resume_mode", "auto") == "resume_path" and resume_path:
            path = Path(str(resume_path)).expanduser()
            if not path.is_absolute():
                path = Path.cwd() / path
            return path.resolve()
        root = Path(config.trainer.default_local_dir).expanduser().resolve()
        tracker = root / "latest_checkpointed_iteration.txt"
        if not tracker.is_file():
            return None
        try:
            step = int(tracker.read_text(encoding="utf-8").strip())
        except ValueError:
            return None
        path = root / f"global_step_{step}"
        return path if path.is_dir() else None

    @staticmethod
    def _checkpoint_kind(path: Path | None) -> str | None:
        if path is None:
            return None
        marker = path / "checkpoint_kind.json"
        if not marker.is_file():
            return None
        try:
            return str(json.loads(marker.read_text(encoding="utf-8")).get("kind"))
        except (OSError, ValueError, TypeError):
            return None

    @classmethod
    def _prepare_resume_config(cls, config, checkpoint_path: Path | None) -> None:
        if config is None:
            return
        kind = cls._checkpoint_kind(checkpoint_path)
        if kind != "compact":
            return
        marker = json.loads((checkpoint_path / "checkpoint_kind.json").read_text(encoding="utf-8"))
        expected_base = marker.get("base_model_path")
        current_base = str(Path(config.actor_rollout_ref.model.path).expanduser().resolve())
        if expected_base and str(Path(expected_base).expanduser().resolve()) != current_base:
            raise ValueError(
                f"Compact checkpoint base model mismatch: checkpoint={expected_base}, config={current_base}"
            )
        expected_world_size = marker.get("world_size")
        current_world_size = int(config.trainer.n_gpus_per_node) * int(config.trainer.nnodes)
        if expected_world_size is not None and int(expected_world_size) != current_world_size:
            raise ValueError(
                "Compact optimizer shards require the original world size: "
                f"checkpoint={expected_world_size}, config={current_world_size}"
            )
        adapter_path = checkpoint_path / "adapter_export" / "lora_adapter"
        if not adapter_path.is_dir():
            adapter_path = checkpoint_path / "actor" / "lora_adapter"
        if not (adapter_path / "adapter_model.safetensors").is_file():
            raise FileNotFoundError(f"Compact checkpoint is missing LoRA adapter: {adapter_path}")
        adapter_config = json.loads((adapter_path / "adapter_config.json").read_text(encoding="utf-8"))
        adapter_rank = int(adapter_config.get("r", 0))
        if adapter_rank <= 0:
            raise ValueError(f"Compact checkpoint has invalid LoRA rank in {adapter_path / 'adapter_config.json'}")
        from omegaconf import open_dict

        with open_dict(config):
            config.actor_rollout_ref.model.lora_adapter_path = str(adapter_path)
            config.actor_rollout_ref.model.lora_rank = adapter_rank
            if adapter_config.get("lora_alpha") is not None:
                config.actor_rollout_ref.model.lora_alpha = adapter_config["lora_alpha"]
            config.actor_rollout_ref.actor.checkpoint.load_contents = ["optimizer", "extra"]

    def _step_dir(self, step: int) -> Path:
        return self._checkpoint_root() / f"global_step_{step}"

    def _write_checkpoint_kind(self, step: int, kind: str, checkpoint_dir: Path | None = None) -> None:
        value = {
            "step": step,
            "kind": kind,
            "resumable": kind in {"full", "compact"},
            "best_step": self._best_step,
            "last_step": self.total_training_steps,
            "base_model_path": str(Path(self.config.actor_rollout_ref.model.path).expanduser().resolve()),
            "world_size": int(self.config.trainer.n_gpus_per_node) * int(self.config.trainer.nnodes),
            "lora_rank": int(self.config.actor_rollout_ref.model.get("lora_rank", 0)),
            "lora_alpha": self.config.actor_rollout_ref.model.get("lora_alpha"),
            "adapter_path": "adapter_export/lora_adapter" if kind == "compact" else None,
            "checkpoint_contents": ["optimizer", "extra"] if kind == "compact" else ["model", "optimizer", "extra"],
        }
        step_dir = checkpoint_dir if checkpoint_dir is not None else self._step_dir(step)
        path = step_dir / "checkpoint_kind.json"
        temporary = path.with_suffix(".json.incomplete")
        temporary.write_text(json.dumps(value, indent=2) + "\n", encoding="utf-8")
        temporary.replace(path)

    def _export_lora_adapter(self, step: int, *, force: bool = False, checkpoint_dir: Path | None = None) -> None:
        step_dir = checkpoint_dir if checkpoint_dir is not None else self._step_dir(step)
        actor_dir = step_dir / "actor"
        export_dir = step_dir / "adapter_export"
        adapter_file = export_dir / "lora_adapter" / "adapter_model.safetensors"
        if adapter_file.is_file() and not force:
            return
        # Compact FSDP saves export the adapter directly under actor/. Move it
        # into the stable project-facing location without materializing model
        # shards or invoking the merger.
        direct_export = actor_dir / "lora_adapter"
        if direct_export.is_dir():
            if export_dir.exists():
                shutil.rmtree(export_dir)
            export_dir.mkdir(parents=True, exist_ok=True)
            direct_export.rename(export_dir / "lora_adapter")
            return
        if not self._has_complete_shards(actor_dir, "model"):
            raise RuntimeError(
                f"No LoRA adapter export or complete model shards found for checkpoint step {step}"
            )
        temporary_export_dir = step_dir / "adapter_export.incomplete"
        if temporary_export_dir.exists():
            shutil.rmtree(temporary_export_dir)
        command = [
            sys.executable,
            "-m",
            "verl.model_merger",
            "merge",
            "--backend",
            "fsdp",
            "--local_dir",
            str(actor_dir),
            "--target_dir",
            str(temporary_export_dir),
        ]
        subprocess.run(command, check=True)
        temporary_adapter = temporary_export_dir / "lora_adapter" / "adapter_model.safetensors"
        if not temporary_adapter.is_file():
            raise RuntimeError(f"LoRA adapter export did not create {temporary_adapter}")
        # verl.model_merger also materializes a merged full model in the export
        # root. In LoRA runs that copy is redundant: inference uses only the
        # nested adapter, while resumability comes from the FSDP actor shards.
        # Remove it before publishing the export so adapter-only checkpoints
        # remain genuinely small.
        for path in temporary_export_dir.iterdir():
            if path.name == "lora_adapter":
                continue
            if path.is_dir():
                shutil.rmtree(path)
            else:
                path.unlink()
        if export_dir.exists():
            shutil.rmtree(export_dir)
        temporary_export_dir.rename(export_dir)

    def _restore_latest_tracker(self) -> None:
        tracker = self._checkpoint_root() / "latest_checkpointed_iteration.txt"
        if self._latest_full_step is None:
            tracker.unlink(missing_ok=True)
        else:
            temporary = tracker.with_suffix(".txt.incomplete")
            temporary.write_text(str(self._latest_full_step), encoding="utf-8")
            temporary.replace(tracker)

    @staticmethod
    def _has_complete_shards(actor_dir: Path, prefix: str) -> bool:
        pattern = re.compile(rf"{re.escape(prefix)}_world_size_(\d+)_rank_(\d+)\.pt")
        world_size: int | None = None
        ranks: set[int] = set()
        for path in actor_dir.glob(f"{prefix}_world_size_*_rank_*.pt"):
            match = pattern.fullmatch(path.name)
            if match is None:
                continue
            current_world_size = int(match.group(1))
            if world_size is not None and current_world_size != world_size:
                return False
            world_size = current_world_size
            ranks.add(int(match.group(2)))
        return world_size is not None and ranks == set(range(world_size))

    def _discover_latest_full_step(self) -> int | None:
        candidates: list[int] = []
        for step_dir in self._checkpoint_root().glob("global_step_*"):
            try:
                step = int(step_dir.name.removeprefix("global_step_"))
            except ValueError:
                continue
            actor_dir = step_dir / "actor"
            has_data = (step_dir / "data.pt").is_file()
            has_model = self._has_complete_shards(actor_dir, "model")
            has_optimizer = self._has_complete_shards(actor_dir, "optim")
            has_extra_state = self._has_complete_shards(actor_dir, "extra_state")
            kind = self._checkpoint_kind(step_dir)
            has_adapter = (
                (step_dir / "adapter_export" / "lora_adapter" / "adapter_model.safetensors").is_file()
                or (actor_dir / "lora_adapter" / "adapter_model.safetensors").is_file()
            )
            if has_data and has_optimizer and has_extra_state and (
                (kind == "compact" and has_adapter) or (kind != "compact" and has_model)
            ):
                candidates.append(step)
        return max(candidates) if candidates else None

    def _write_adapter_only_marker(self, step: int) -> None:
        step_dir = self._step_dir(step)
        marker_path = step_dir / "checkpoint_kind.json"
        value: dict[str, Any] = {}
        if marker_path.is_file():
            try:
                value = json.loads(marker_path.read_text(encoding="utf-8"))
            except (OSError, ValueError, TypeError):
                value = {}
        value.update(
            {
                "step": step,
                "kind": "adapter_only",
                "resumable": False,
                "best_step": self._best_step,
                "last_step": self.total_training_steps,
                "adapter_path": "adapter_export/lora_adapter",
                "checkpoint_contents": ["adapter"],
            }
        )
        temporary = marker_path.with_suffix(".json.incomplete")
        temporary.write_text(json.dumps(value, indent=2) + "\n", encoding="utf-8")
        temporary.replace(marker_path)

    def _thin_checkpoint(self, step: int) -> None:
        if step == self.total_training_steps or step == self._best_step or step == self._latest_full_step:
            return
        step_dir = self._step_dir(step)
        if not step_dir.exists():
            return

        self._export_lora_adapter(step)
        adapter_file = step_dir / "adapter_export" / "lora_adapter" / "adapter_model.safetensors"
        if not adapter_file.is_file():
            raise RuntimeError(f"Refusing to thin checkpoint {step}: missing LoRA adapter")

        for path in step_dir.iterdir():
            if path.name in {"adapter_export", "checkpoint_kind.json"}:
                continue
            if path.is_dir() and not path.is_symlink():
                shutil.rmtree(path)
            else:
                path.unlink()
        export_dir = step_dir / "adapter_export"
        for path in export_dir.iterdir():
            if path.name == "lora_adapter":
                continue
            if path.is_dir() and not path.is_symlink():
                shutil.rmtree(path)
            else:
                path.unlink()
        self._write_adapter_only_marker(step)
        self._restore_latest_tracker()

    def _thin_stale_full_checkpoints(self) -> None:
        protected = {int(self.total_training_steps)}
        if self._best_step is not None:
            protected.add(int(self._best_step))
        if self._latest_full_step is not None:
            protected.add(int(self._latest_full_step))
        for step_dir in self._checkpoint_root().glob("global_step_*"):
            try:
                step = int(step_dir.name.removeprefix("global_step_"))
            except ValueError:
                continue
            if step in protected:
                continue
            self._thin_checkpoint(step)

    def _save_full_checkpoint(self) -> None:
        step = int(self.global_steps)
        root = self._checkpoint_root()
        staging_root = root / f".global_step_{step}.incomplete-{uuid.uuid4().hex}"
        final_step_dir = root / f"global_step_{step}"
        if final_step_dir.exists():
            raise FileExistsError(f"Refusing to overwrite existing checkpoint: {final_step_dir}")

        original_root = self.config.trainer.default_local_dir
        from omegaconf import open_dict

        staging_root.mkdir(parents=True, exist_ok=False)
        staging_step_dir = staging_root / f"global_step_{step}"
        try:
            with open_dict(self.config):
                self.config.trainer.default_local_dir = str(staging_root)
            super()._save_checkpoint()
            self._export_lora_adapter(step, force=True, checkpoint_dir=staging_step_dir)
            self._write_checkpoint_kind(
                step,
                "compact" if self._compact_checkpoint_enabled else "full",
                checkpoint_dir=staging_step_dir,
            )
        except Exception:
            shutil.rmtree(staging_root, ignore_errors=True)
            raise
        finally:
            with open_dict(self.config):
                self.config.trainer.default_local_dir = original_root

        staging_step_dir.rename(final_step_dir)
        shutil.rmtree(staging_root)
        self._latest_full_step = step
        self._restore_latest_tracker()

    def _save_checkpoint(self):
        """Save once, then defer thinning until same-step validation knows whether it is best."""

        step = int(self.global_steps)
        self._save_full_checkpoint()
        is_last = step >= int(self.total_training_steps)
        test_freq = int(self.config.trainer.test_freq)
        validation_follows = test_freq > 0 and (is_last or step % test_freq == 0)
        if is_last:
            self._pending_full_step = None
            return
        if validation_follows:
            self._pending_full_step = step
        else:
            self._thin_stale_full_checkpoints()

    def _ensure_validation_checkpoint(self, step: int) -> None:
        if not self._compact_checkpoint_enabled:
            return
        if int(self.config.trainer.get("save_freq", -1)) <= 0:
            return
        adapter_file = self._step_dir(step) / "adapter_export" / "lora_adapter" / "adapter_model.safetensors"
        if adapter_file.is_file():
            return
        if self._step_dir(step).exists():
            self._export_lora_adapter(step)
        else:
            self._save_full_checkpoint()

    def _record_best(self, step: int, score: float, metric_key: str) -> None:
        value = {"step": step, "score": score, "metric_key": metric_key}
        path = self._checkpoint_root() / "best_checkpoint.json"
        temporary = path.with_suffix(".json.incomplete")
        temporary.write_text(json.dumps(value, indent=2) + "\n", encoding="utf-8")
        temporary.replace(path)

    def _validate(self, *args, **kwargs):
        started = time.perf_counter()
        metrics = super()._validate(*args, **kwargs)
        metrics["perf/validation_seconds"] = time.perf_counter() - started
        step = int(getattr(self, "global_steps", 0))
        if step <= 0:
            return metrics
        self._ensure_validation_checkpoint(step)
        metric_key = str(
            self.config.trainer.get(
                "best_metric_key",
                "val-aux/openqa/answer_f1/mean@1",
            )
        )
        if metric_key not in metrics:
            available = sorted(key for key in metrics if key.startswith("val-"))
            raise KeyError(f"Best-checkpoint metric {metric_key!r} is absent; available={available}")
        score = float(metrics[metric_key])
        improved = score > self._best_score
        is_last = step >= int(self.total_training_steps)

        if improved:
            self._best_score = score
            self._best_step = step
            if self._pending_full_step != step and not (self._step_dir(step) / "data.pt").is_file():
                self._save_full_checkpoint()
            self._record_best(step, score, metric_key)
            self._write_checkpoint_kind(
                step, "compact" if self._compact_checkpoint_enabled else "full"
            )

        self._pending_full_step = None
        if is_last:
            self._latest_full_step = step
            self._restore_latest_tracker()
            self._write_checkpoint_kind(
                step, "compact" if self._compact_checkpoint_enabled else "full"
            )
        self._thin_stale_full_checkpoints()
        return metrics


==> anc/dgs_wm_core/patches/verl-v0.8.0-compact-lora-checkpoint.patch <==
diff --git a/verl/utils/checkpoint/fsdp_checkpoint_manager.py b/verl/utils/checkpoint/fsdp_checkpoint_manager.py
index 38d22b5..f91d1a7 100644
--- a/verl/utils/checkpoint/fsdp_checkpoint_manager.py
+++ b/verl/utils/checkpoint/fsdp_checkpoint_manager.py
@@ -17,6 +17,7 @@ import logging
 import os
 import warnings
 from dataclasses import asdict, dataclass
+from pathlib import Path
 from typing import Optional
 
 import torch
@@ -135,6 +136,67 @@ class FSDPCheckpointManager(BaseCheckpointManager):
         )
         return lora_meta_path
 
+    def _save_lora_adapter(self, local_path: str, lora_params, unwrap_model):
+        """Persist only the trainable LoRA adapter for a compact checkpoint.
+
+        This path is used when ``checkpoint.save_contents`` deliberately omits
+        ``model``.  All ranks must collect the adapter before rank 0 publishes
+        it because FSDP full-parameter gathering is collective.
+        """
+        if not lora_params:
+            raise RuntimeError(
+                "Compact FSDP checkpoint requested (model omitted), but no LoRA "
+                "parameters were found. Enable LoRA or save model shards."
+            )
+
+        import peft
+        from safetensors.torch import save_file
+
+        peft_config = getattr(unwrap_model, "peft_config", None)
+        if isinstance(peft_config, dict):
+            peft_config = peft_config.get("default") or next(iter(peft_config.values()), None)
+        if peft_config is None:
+            raise RuntimeError("Compact FSDP checkpoint requires a PEFT/LoRA model configuration.")
+
+        # FSDP/PEFT names contain the adapter name (``.default``), while a
+        # standalone HF adapter expects the adapter-name-free form.
+        normalized = {}
+        for name, value in lora_params.items():
+            key = name.replace(".default.weight", ".weight")
+            normalized[key] = value.detach().cpu().contiguous()
+
+        config_dict = peft_config.to_dict() if hasattr(peft_config, "to_dict") else dict(peft_config)
+        for key in ("task_type", "peft_type"):
+            value = config_dict.get(key)
+            if hasattr(value, "value"):
+                config_dict[key] = value.value
+        if config_dict.get("target_modules") is not None:
+            config_dict["target_modules"] = list(config_dict["target_modules"])
+        config_dict.setdefault("peft_type", "LORA")
+        config_dict.setdefault("task_type", "CAUSAL_LM")
+        if not config_dict.get("base_model_name_or_path"):
+            name_or_path = getattr(getattr(unwrap_model, "config", None), "name_or_path", None)
+            if name_or_path:
+                config_dict["base_model_name_or_path"] = name_or_path
+
+        adapter_dir = Path(local_path) / "lora_adapter"
+        incomplete_dir = Path(local_path) / "lora_adapter.incomplete"
+        if self.rank == 0:
+            if incomplete_dir.exists():
+                import shutil
+
+                shutil.rmtree(incomplete_dir)
+            incomplete_dir.mkdir(parents=True, exist_ok=False)
+            (incomplete_dir / "adapter_config.json").write_text(
+                json.dumps(config_dict, ensure_ascii=False, indent=2) + "\n", encoding="utf-8"
+            )
+            save_file(normalized, str(incomplete_dir / "adapter_model.safetensors"))
+            if adapter_dir.exists():
+                import shutil
+
+                shutil.rmtree(adapter_dir)
+            incomplete_dir.rename(adapter_dir)
+
     def load_checkpoint(self, local_path: str, hdfs_path: str = None, del_local_after_load=False):
         """
         Load an FSDP checkpoint for this rank.
@@ -221,11 +283,12 @@ class FSDPCheckpointManager(BaseCheckpointManager):
         """
         Save an FSDP checkpoint for this rank.
 
-        Writes:
-          - model & optimizer shard files
-          - extra state dict (scheduler + RNG)
-          - HF tokenizer/processor and model/config on rank 0
-          - optional full HF model under 'huggingface/' if requested
+        Writes model shards only when ``model`` is present in
+        ``checkpoint_config.save_contents``.  Compact LoRA checkpoints omit
+        those large shards and instead write the trainable adapter under
+        ``lora_adapter/``.  Optimizer shards, extra state (scheduler + RNG),
+        and rank-0 tokenizer/config metadata follow the requested contents.
+        An optional full HF model may still be written under ``huggingface/``.
 
         Rotates old checkpoints, keeping at most `max_ckpt_to_keep`.
 
@@ -255,7 +318,9 @@ class FSDPCheckpointManager(BaseCheckpointManager):
                 "optimizer must be provided when checkpoint_contents.save includes ['optimizer']"
             )
 
-        # every rank will save its own model and optim shard
+        # every rank will save its own model and optim shard.  When model
+        # saving is disabled, collect the trainable LoRA state collectively so
+        # rank 0 can publish a compact adapter in the checkpoint directory.
         state_dict_cfg = ShardedStateDictConfig(offload_to_cpu=True if is_cuda_available else False)
         optim_cfg = ShardedOptimStateDictConfig(offload_to_cpu=True if is_cuda_available else False)
         with warnings.catch_warnings():
@@ -284,6 +349,16 @@ class FSDPCheckpointManager(BaseCheckpointManager):
                     torch.save(extra_state_dict, extra_path)
                     log_with_rank(f"Saved extra_state to {os.path.abspath(extra_path)}", rank=self.rank, logger=logger)
 
+        compact_lora_params = None
+        if not self.should_save_model:
+            from verl.utils.fsdp_utils import collect_lora_params
+
+            compact_lora_params = collect_lora_params(
+                module=self.model,
+                layered_summon=False,
+                base_sync_done=True,
+            )
+
         if self.rank == 0:
             # Save HF tokenizer/processor and model config on rank 0 to huggingface/ directory, no matter whether
             # huggingface model is requested to be saved or not.
@@ -334,6 +409,8 @@ class FSDPCheckpointManager(BaseCheckpointManager):
             with open(fsdp_config_path, "w") as f:
                 json.dump(asdict(fsdp_config), f, indent=4)
             self._save_lora_train_meta(local_path, unwrap_model)
+            if compact_lora_params is not None:
+                self._save_lora_adapter(local_path, compact_lora_params, unwrap_model)
 
         # wait for everyone to dump to local
         torch.distributed.barrier()


==> anc/dgs_wm_core/patches/verl-v0.8.0-vllm-lora-prompt-logprobs.patch <==
diff --git a/verl/workers/rollout/vllm_rollout/utils.py b/verl/workers/rollout/vllm_rollout/utils.py
index 95a9391..afca554 100644
--- a/verl/workers/rollout/vllm_rollout/utils.py
+++ b/verl/workers/rollout/vllm_rollout/utils.py
@@ -103,6 +103,57 @@ def monkey_patch_compute_logits(model, vocab_size: int):
     model.compute_logits = MethodType(compute_logits, model)
 
 
+_LORA_LOGITS_MODULE_NAMES = ("lm_head", "embed_tokens")
+
+
+def _module_spec_matches_output_layer(module_spec: str) -> bool:
+    """Return whether an explicit PEFT module spec names an output/embedding layer."""
+    return any(module_spec == name or module_spec.endswith(f".{name}") for name in _LORA_LOGITS_MODULE_NAMES)
+
+
+def should_bypass_lora_logits_processor(peft_config: dict | None) -> bool:
+    """Whether vLLM can use the base logits processor for this adapter.
+
+    vLLM V1's logits-level LoRA path assumes one LoRA mapping entry per hidden
+    state. Prompt log-probability requests can violate that assumption because
+    they project an entire prompt at once. If an adapter only targets
+    transformer projections, the logits-level path is unnecessary: the LoRA
+    contribution is already present in the hidden states.
+
+    Be conservative for regex/string target specifications. The runtime PEFT
+    config normally contains the resolved collection of target module names.
+    """
+    if not peft_config:
+        return False
+
+    target_modules = peft_config.get("target_modules")
+    if not isinstance(target_modules, (list, tuple, set, frozenset)) or not target_modules:
+        return False
+
+    output_specs = list(target_modules)
+    modules_to_save = peft_config.get("modules_to_save")
+    if modules_to_save:
+        if not isinstance(modules_to_save, (list, tuple, set, frozenset)):
+            return False
+        output_specs.extend(modules_to_save)
+
+    target_parameters = peft_config.get("target_parameters")
+    if target_parameters:
+        if not isinstance(target_parameters, (list, tuple, set, frozenset)):
+            return False
+        output_specs.extend(target_parameters)
+
+    if peft_config.get("trainable_token_indices"):
+        return False
+
+    return not any(_module_spec_matches_output_layer(str(spec)) for spec in output_specs)
+
+
+def _get_base_logits_without_lora(self, hidden_states, lm_head, embedding_bias=None):
+    """Project LoRA-adjusted hidden states without an unused logits LoRA branch."""
+    return self.base_layer._get_logits(hidden_states, lm_head, embedding_bias)
+
+
 class vLLMColocateWorkerExtension:
     """
     The class for vLLM's worker to inherit from, in the colocate setting.
@@ -194,6 +245,30 @@ class vLLMColocateWorkerExtension:
             # patch weight loader to support MoE model
             patch_vllm_moe_model_weight_loader(model)
 
+    def _configure_lora_logits_processor(self, peft_config: dict) -> None:
+        """Work around vLLM V1 prompt-logprob failures for hidden-only LoRA."""
+        from vllm.lora.layers.logits_processor import LogitsProcessorWithLoRA
+
+        bypass = should_bypass_lora_logits_processor(peft_config)
+        patched = 0
+        for model in self._iter_all_models():
+            for module in model.modules():
+                if not isinstance(module, LogitsProcessorWithLoRA):
+                    continue
+                if bypass:
+                    module._get_logits = MethodType(_get_base_logits_without_lora, module)
+                    module._verl_base_logits_only = True
+                    patched += 1
+                elif getattr(module, "_verl_base_logits_only", False):
+                    del module._get_logits
+                    del module._verl_base_logits_only
+
+        if bypass:
+            logger.info(
+                "Bypassing vLLM logits-level LoRA for %s processor(s); adapter targets only hidden projections",
+                patched,
+            )
+
     def update_weights_from_ipc(self, peft_config: dict = None, base_sync_done=False, use_shm: bool = False):
         """Update the weights of the rollout model."""
         from vllm.platforms import current_platform
@@ -206,6 +281,7 @@ class vLLMColocateWorkerExtension:
         # In async mode, make sure the old lora is removed before adding the new one
         if peft_config and base_sync_done:
             self.remove_lora(VLLM_LORA_INT_ID)
+            self._configure_lora_logits_processor(peft_config)
 
         use_standard_weight_load = not (peft_config and base_sync_done) and not is_fp8_model(
             self.model_runner.vllm_config
diff --git a/tests/workers/rollout/test_vllm_lora_logits_on_cpu.py b/tests/workers/rollout/test_vllm_lora_logits_on_cpu.py
new file mode 100644
index 0000000..8b983ec
--- /dev/null
+++ b/tests/workers/rollout/test_vllm_lora_logits_on_cpu.py
@@ -0,0 +1,42 @@
+# Copyright 2024 Bytedance Ltd. and/or its affiliates
+#
+# Licensed under the Apache License, Version 2.0 (the "License");
+# you may not use this file except in compliance with the License.
+# You may obtain a copy of the License at
+#
+#     http://www.apache.org/licenses/LICENSE-2.0
+#
+# Unless required by applicable law or agreed to in writing, software
+# distributed under the License is distributed on an "AS IS" BASIS,
+# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
+# See the License for the specific language governing permissions and
+# limitations under the License.
+
+from verl.workers.rollout.vllm_rollout.utils import should_bypass_lora_logits_processor
+
+
+def test_hidden_projection_lora_bypasses_logits_processor():
+    config = {
+        "target_modules": ["q_proj", "k_proj", "v_proj", "o_proj", "gate_proj", "up_proj", "down_proj"],
+        "modules_to_save": None,
+    }
+
+    assert should_bypass_lora_logits_processor(config)
+
+
+def test_lm_head_lora_keeps_vllm_logits_processor():
+    config = {"target_modules": ["q_proj", "lm_head"]}
+
+    assert not should_bypass_lora_logits_processor(config)
+
+
+def test_saved_embeddings_keep_vllm_logits_processor():
+    config = {"target_modules": ["q_proj"], "modules_to_save": ["model.embed_tokens"]}
+
+    assert not should_bypass_lora_logits_processor(config)
+
+
+def test_unresolved_target_expression_is_conservative():
+    config = {"target_modules": "all-linear"}
+
+    assert not should_bypass_lora_logits_processor(config)


==> anc/dgs_wm_core/patches/webshop-environment.patch <==
diff --git a/web_agent_site/engine/engine.py b/web_agent_site/engine/engine.py
index 2e5eee3..7637bb0 100644
--- a/web_agent_site/engine/engine.py
+++ b/web_agent_site/engine/engine.py
@@ -13,7 +13,6 @@ from tqdm import tqdm
 from rank_bm25 import BM25Okapi
 from flask import render_template_string
 from rich import print
-from pyserini.search.lucene import LuceneSearcher
 
 from web_agent_site.utils import (
     BASE_DIR,
@@ -193,6 +192,10 @@ def generate_product_prices(all_products):
 
 
 def init_search_engine(num_products=None):
+    # Importing Pyserini starts a JVM. Keep the import local so an environment
+    # pool can load the Python corpus before fork and start one JVM per child.
+    from pyserini.search.lucene import LuceneSearcher
+
     if num_products == 100:
         indexes = 'indexes_100'
     elif num_products == 1000:
diff --git a/web_agent_site/engine/goal.py b/web_agent_site/engine/goal.py
index 09ad268..a8fb865 100644
--- a/web_agent_site/engine/goal.py
+++ b/web_agent_site/engine/goal.py
@@ -2,6 +2,7 @@
 Functions for specifying goals and reward calculations.
 """
 import itertools
+import os
 import random
 import spacy
 from collections import defaultdict
@@ -9,7 +10,7 @@ from rich import print
 from thefuzz import fuzz
 from web_agent_site.engine.normalize import normalize_color
 
-nlp = spacy.load("en_core_web_sm")
+nlp = spacy.load(os.environ.get('WEBSHOP_SPACY_MODEL', 'en_core_web_lg'))
 
 PRICE_RANGE = [10.0 * i for i in range(1, 100)]
 
diff --git a/web_agent_site/envs/web_agent_text_env.py b/web_agent_site/envs/web_agent_text_env.py
index 9c8d27b..ed2b7b2 100644
--- a/web_agent_site/envs/web_agent_text_env.py
+++ b/web_agent_site/envs/web_agent_text_env.py
@@ -81,7 +81,8 @@ class WebAgentTextEnv(gym.Env):
         self.prev_actions = []
         self.num_prev_obs = self.kwargs.get('num_prev_obs', 0)
         self.num_prev_actions = self.kwargs.get('num_prev_actions', 0)
-        self.reset()
+        if self.kwargs.get('auto_reset', True):
+            self.reset()
 
     def step(self, action):
         """
@@ -237,15 +238,19 @@ class WebAgentTextEnv(gym.Env):
                 observation += processed_t + '\n'
             return observation
     
-    def reset(self, session=None, instruction_text=None):
+    def reset(self, session=None, instruction_text=None, goal_index=None):
         """Create a new session and reset environment variables"""
         session_int = None
         if session is not None:
             self.session = str(session)
-            if isinstance(session, int):
+            if goal_index is not None:
+                session_int = int(goal_index)
+            elif isinstance(session, int):
                 session_int = session
         else:
             self.session = ''.join(random.choices(string.ascii_lowercase, k=10))
+            if goal_index is not None:
+                session_int = int(goal_index)
         if self.session_prefix is not None:
             self.session = self.session_prefix + self.session
 
@@ -284,6 +289,7 @@ class SimServer:
         num_products=None,
         human_goals=0,
         show_attrs=False,
+        defer_search_engine=False,
     ):
         """
         Constructor for simulated server serving WebShop application
@@ -298,7 +304,10 @@ class SimServer:
         self.base_url = base_url
         self.all_products, self.product_item_dict, self.product_prices, _ = \
             load_products(filepath=file_path, num_products=num_products, human_goals=human_goals)
-        self.search_engine = init_search_engine(num_products=num_products)
+        self.num_products = num_products
+        self.search_engine = (
+            None if defer_search_engine else init_search_engine(num_products=num_products)
+        )
         self.goals = get_goals(self.all_products, self.product_prices, human_goals)
         self.show_attrs = show_attrs
 
@@ -333,6 +342,12 @@ class SimServer:
         self.render_time = 0
         self.sample_time = 0
         self.assigned_instruction_text = None  # TODO: very hacky, should remove
+
+    def initialize_search_engine(self):
+        """Initialize this process's Lucene/JVM search state exactly once."""
+        if self.search_engine is None:
+            self.search_engine = init_search_engine(num_products=self.num_products)
+        return self.search_engine
         
     @app.route('/', methods=['GET', 'POST'])
     def index(self, session_id, **kwargs):
diff --git a/web_agent_site/utils.py b/web_agent_site/utils.py
index f1d7447..6fbd5c7 100644
--- a/web_agent_site/utils.py
+++ b/web_agent_site/utils.py
@@ -1,14 +1,23 @@
 import bisect
 import hashlib
 import logging
+import os
 import random
 from os.path import dirname, abspath, join
 
 BASE_DIR = dirname(abspath(__file__))
 DEBUG_PROD_SIZE = None  # set to `None` to disable
 
-DEFAULT_ATTR_PATH = join(BASE_DIR, '../data/items_ins_v2_1000.json')
-DEFAULT_FILE_PATH = join(BASE_DIR, '../data/items_shuffle_1000.json')
+DATA_MODE = os.environ.get('WEBSHOP_DATA_MODE', 'small').lower()
+if DATA_MODE not in {'small', 'full'}:
+    raise ValueError(
+        'WEBSHOP_DATA_MODE must be either "small" or "full", '
+        f'got {DATA_MODE!r}.'
+    )
+
+DATA_SUFFIX = '_1000' if DATA_MODE == 'small' else ''
+DEFAULT_ATTR_PATH = join(BASE_DIR, f'../data/items_ins_v2{DATA_SUFFIX}.json')
+DEFAULT_FILE_PATH = join(BASE_DIR, f'../data/items_shuffle{DATA_SUFFIX}.json')
 DEFAULT_REVIEW_PATH = join(BASE_DIR, '../data/reviews.json')
 
 FEAT_CONV = join(BASE_DIR, '../data/feat_conv.pt')
@@ -45,4 +54,4 @@ def generate_mturk_code(session_id: str) -> str:
     worker once the session is completed
     """
     sha = hashlib.sha1(session_id.encode())
-    return sha.hexdigest()[:10].upper()
\ No newline at end of file
+    return sha.hexdigest()[:10].upper()


==> anc/dgs_wm_core/pyproject.toml <==
[build-system]
requires = ["setuptools>=68"]
build-backend = "setuptools.build_meta"

[project]
name = "dgs-wm-core"
version = "0.1.0"
description = "Decision-Guided Selective World Modeling for QA and WebShop agents"
readme = "README.md"
requires-python = ">=3.10"
dependencies = [
  "httpx>=0.27",
  "numpy>=1.26",
  "requests>=2.27",
  "pyarrow>=15",
]

[project.optional-dependencies]
retrieval = [
  "fastapi>=0.110",
  "pydantic>=2.7",
  "torch>=2.6",
  "transformers>=4.51",
  "uvicorn>=0.29",
]
webshop-interface = [
  "Flask>=2.1",
  "beautifulsoup4>=4.11",
]

[tool.setuptools.packages.find]
include = ["openqa_agent*", "webshop_agent*"]


==> anc/dgs_wm_core/third_party/VERL_LICENSE.txt <==

                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "[]"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright [yyyy] [name of copyright owner]

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.


==> anc/dgs_wm_core/third_party/WebShop_LICENSE.md <==
MIT License

Copyright (c) 2023 Princeton Natural Language Processing

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/dgs_wm_core/webshop_agent/__init__.py <==
"""Task-oriented WebShop agent, evaluation, and verl integration."""


==> anc/dgs_wm_core/webshop_agent/actions.py <==
from __future__ import annotations

import re
from dataclasses import dataclass
from typing import Union


_ACTION_PATTERN = re.compile(r"(search|click)\[([^\r\n]*)\]\s*$", re.IGNORECASE)
_ACTION_LIKE_PATTERN = re.compile(r"(?:search|click)\[", re.IGNORECASE)
_THINKING_PREFIX_PATTERN = re.compile(r"^\s*<think>.*?</think>\s*", re.DOTALL | re.IGNORECASE)
_OPEN_THINKING_PREFIX_PATTERN = re.compile(r"^\s*<think>(?:.|\n)*$", re.IGNORECASE)


@dataclass(frozen=True)
class SearchAction:
    query: str
    action_type: str = "search"

    @property
    def canonical(self) -> str:
        return f"search[{self.query}]"


@dataclass(frozen=True)
class ClickAction:
    value: str
    action_type: str = "click"

    @property
    def canonical(self) -> str:
        return f"click[{self.value}]"


@dataclass(frozen=True)
class InvalidAction:
    error: str
    action_type: str = "invalid"


Action = Union[SearchAction, ClickAction, InvalidAction]


def final_response_content(raw_output: str) -> str:
    """Return the final answer without a leading Qwen reasoning block."""

    text = str(raw_output)
    match = _THINKING_PREFIX_PATTERN.match(text)
    if match is not None:
        return text[match.end() :].strip()
    if _OPEN_THINKING_PREFIX_PATTERN.match(text):
        return ""
    return text.strip()


def parse_action(raw_output: str, *, allow_reasoning_prefix: bool = False) -> Action:
    """Parse exactly one terminal WebShop action.

    Non-thinking training requires the response to contain only the action.
    Thinking evaluation may opt into a reasoning prefix, but text after the
    terminal action and multiple action-like prefixes are always invalid.
    """

    text = str(raw_output)
    if allow_reasoning_prefix:
        # Action-like examples inside an explicitly delimited reasoning block
        # are not executable.
        text = final_response_content(text)
    match = _ACTION_PATTERN.search(text) if allow_reasoning_prefix else _ACTION_PATTERN.fullmatch(text.strip())
    if match is None:
        return InvalidAction(
            "The response must contain exactly one complete search[keywords] or click[value] action."
        )
    prefix = text[: match.start()]
    if prefix and (_ACTION_LIKE_PATTERN.search(prefix) or not allow_reasoning_prefix):
        return InvalidAction("The response contains multiple actions or text outside the action.")
    kind = match.group(1).lower()
    value = match.group(2).strip()
    if not value:
        return InvalidAction(f"The {kind} value is empty.")
    if "[" in value or "]" in value:
        return InvalidAction("Nested or additional action brackets are not allowed.")
    if kind == "search":
        return SearchAction(query=value)
    return ClickAction(value=value)


==> anc/dgs_wm_core/webshop_agent/context.py <==
from __future__ import annotations

import re
from collections import deque
from dataclasses import dataclass

from webshop_agent.actions import final_response_content


_INSTRUCTION_BLOCK = re.compile(
    r"\A(?P<prefix>\s*(?:WebShop\s*\n)?)Instruction:\s*(?:\n\s*)?"
    r"(?P<instruction>.*?)\s*(?=\n(?:\[button\]|\[clicked button\]|Page\b)|\Z)",
    re.DOTALL | re.IGNORECASE,
)


def normalize_instruction(text: str) -> str:
    value = str(text).strip()
    if value.lower().startswith("instruction:"):
        value = value.split(":", 1)[1].strip()
    return value


def remove_page_instruction(observation: str, instruction: str) -> str:
    """Remove only the leading template-rendered Instruction block."""

    text = str(observation).strip()
    expected = normalize_instruction(instruction)
    expected_pattern = r"\s+".join(re.escape(part) for part in expected.split())
    exact = re.compile(
        r"\A(?P<prefix>\s*(?:WebShop\s*\n)?)Instruction:\s*(?:\n\s*)?"
        + expected_pattern
        + r"\s*(?:\n|\Z)",
        re.IGNORECASE,
    ).match(text)
    if exact is not None:
        prefix = exact.group("prefix").strip()
        remainder = text[exact.end() :].lstrip()
        return "\n".join(value for value in (prefix, remainder) if value)
    match = _INSTRUCTION_BLOCK.match(text)
    if match is None:
        return text
    rendered = normalize_instruction(match.group("instruction"))
    if " ".join(rendered.split()).lower() != " ".join(expected.split()).lower():
        return text
    prefix = match.group("prefix").strip()
    remainder = text[match.end() :].lstrip()
    return "\n".join(value for value in (prefix, remainder) if value)


@dataclass(frozen=True)
class Interaction:
    observation: str
    response: str


class SlidingWindowContext:
    """Build deterministic prompts from the two most recent interactions."""

    def __init__(self, instruction: str, *, history_pairs: int = 2) -> None:
        if history_pairs < 0:
            raise ValueError("history_pairs must be non-negative")
        self.instruction = normalize_instruction(instruction)
        self.history_pairs = history_pairs
        self._history: deque[Interaction] = deque(maxlen=history_pairs)

    @property
    def history(self) -> tuple[Interaction, ...]:
        return tuple(self._history)

    def add(self, observation: str, response: str) -> None:
        self._history.append(
            Interaction(
                observation=remove_page_instruction(observation, self.instruction),
                response=final_response_content(response),
            )
        )

    def _user_content(self, observation: str, *, include_task: bool) -> str:
        sections = []
        if include_task:
            sections.append(f"[Task]\n{self.instruction}")
        sections.append(f"[Observation]\n{observation}")
        return "\n\n".join(sections)

    def messages(self, system_prompt: str, current_observation: str) -> list[dict[str, str]]:
        messages = [{"role": "system", "content": system_prompt}]
        history = tuple(self._history)
        for index, item in enumerate(history):
            messages.append(
                {
                    "role": "user",
                    "content": self._user_content(item.observation, include_task=index == 0),
                }
            )
            messages.append({"role": "assistant", "content": item.response})
        current = remove_page_instruction(current_observation, self.instruction)
        messages.append(
            {
                "role": "user",
                "content": self._user_content(current, include_task=not history),
            }
        )
        return messages


==> anc/dgs_wm_core/webshop_agent/environment.py <==
from __future__ import annotations

import os
import random
from pathlib import Path
from threading import Lock


_SERVER_LOCK = Lock()
_SERVERS: dict[tuple[str, bool, bool], object] = {}
_REFINERS: dict[int, object] = {}


def data_mode_settings(data_mode: str) -> tuple[str, int | None]:
    mode = str(data_mode).lower()
    if mode not in {"small", "full"}:
        raise ValueError("data_mode must be 'small' or 'full'")
    os.environ["WEBSHOP_DATA_MODE"] = mode
    from web_agent_site.utils import BASE_DIR

    suffix = "_1000" if mode == "small" else ""
    file_path = Path(BASE_DIR).parent / "data" / f"items_shuffle{suffix}.json"
    if not file_path.is_file():
        raise FileNotFoundError(f"WebShop product corpus does not exist: {file_path}")
    return str(file_path), 1000 if mode == "small" else None


def get_shared_server(
    *,
    data_mode: str,
    show_attrs: bool = False,
    defer_search_engine: bool = False,
):
    """Load one immutable product/search corpus per worker process."""

    key = (str(data_mode).lower(), bool(show_attrs), bool(defer_search_engine))
    with _SERVER_LOCK:
        if key not in _SERVERS:
            file_path, num_products = data_mode_settings(key[0])
            from web_agent_site.envs.web_agent_text_env import SimServer

            random_state = random.getstate()
            try:
                random.seed(233)
                _SERVERS[key] = SimServer(
                    "http://127.0.0.1:3000",
                    file_path,
                    num_products=num_products,
                    human_goals=True,
                    show_attrs=key[1],
                    defer_search_engine=key[2],
                )
            finally:
                random.setstate(random_state)
        return _SERVERS[key]


def make_text_env(*, data_mode: str, show_attrs: bool = False, server=None):
    from web_agent_site.envs import WebAgentTextEnv

    shared = server or get_shared_server(data_mode=data_mode, show_attrs=show_attrs)
    return WebAgentTextEnv(
        observation_mode="text_rich",
        server=shared,
        num_prev_obs=0,
        num_prev_actions=0,
        auto_reset=False,
    )


def get_shared_refiner(server):
    key = id(server)
    with _SERVER_LOCK:
        if key not in _REFINERS:
            from webshop_agent.refinement import TaskRelevantRefiner

            _REFINERS[key] = TaskRelevantRefiner(server.product_item_dict, server.product_prices)
        return _REFINERS[key]


def clear_shared_servers() -> None:
    """Test helper. Production workers normally retain the shared corpus."""

    with _SERVER_LOCK:
        _SERVERS.clear()
        _REFINERS.clear()


==> anc/dgs_wm_core/webshop_agent/episode.py <==
from __future__ import annotations

from dataclasses import dataclass, field
from typing import Any
from uuid import uuid4

from webshop_agent.actions import ClickAction, InvalidAction, SearchAction, parse_action
from webshop_agent.context import SlidingWindowContext, normalize_instruction, remove_page_instruction
from webshop_agent.pages import PageSnapshot, parse_page
from webshop_agent.prompts import SYSTEM_PROMPT, render_invalid_action
from webshop_agent.refinement import RefinedTarget, TaskRelevantRefiner


@dataclass(frozen=True)
class StepResult:
    decision: int
    raw_response: str
    action_type: str
    action: str | None
    executed: bool
    terminal: bool
    reward: float
    source_page_type: str
    target_page_type: str
    observation: str
    page: PageSnapshot
    harness_error: str | None = None
    refined_target: RefinedTarget | None = None


@dataclass
class EpisodeDiagnostics:
    invalid_action_count: int = 0
    executed_action_count: int = 0
    search_count: int = 0
    click_count: int = 0
    turns: list[dict[str, Any]] = field(default_factory=list)


class WebShopEpisode:
    """One session with strict harness behavior and shared target semantics."""

    def __init__(
        self,
        env,
        *,
        goal_index: int,
        max_steps: int = 15,
        history_pairs: int = 2,
        allow_reasoning_prefix: bool = False,
        system_prompt: str = SYSTEM_PROMPT,
        refiner: TaskRelevantRefiner | None = None,
        build_refined_targets: bool = True,
    ) -> None:
        if max_steps <= 0:
            raise ValueError("max_steps must be positive")
        self.env = env
        self.goal_index = int(goal_index)
        self.max_steps = int(max_steps)
        self.allow_reasoning_prefix = allow_reasoning_prefix
        self.system_prompt = system_prompt
        session_id = f"agent-{self.goal_index}-{uuid4().hex}"
        observation, _ = env.reset(session=session_id, goal_index=self.goal_index)
        self.raw_observation = str(observation)
        self.goal = env.server.user_sessions[env.session]["goal"]
        self.instruction = normalize_instruction(env.instruction_text)
        self.context = SlidingWindowContext(self.instruction, history_pairs=history_pairs)
        if refiner is None:
            from webshop_agent.environment import get_shared_refiner

            refiner = get_shared_refiner(env.server)
        self.refiner = refiner
        self.build_refined_targets = bool(build_refined_targets)
        self.steps = 0
        self.done = False
        self.reward = 0.0
        self.termination_reason: str | None = None
        self.diagnostics = EpisodeDiagnostics()

    @property
    def session_state(self) -> dict[str, Any]:
        return self.env.server.user_sessions[self.env.session]

    @property
    def page(self) -> PageSnapshot:
        return parse_page(
            self.env.browser.current_url,
            self.env.browser.page_source,
            self.raw_observation,
            session=self.session_state,
        )

    def messages(self) -> list[dict[str, str]]:
        return self.context.messages(self.system_prompt, self.raw_observation)

    def _invalid(self, raw_response: str, error: str, source: PageSnapshot) -> StepResult:
        feedback = (
            f"{render_invalid_action(error)}\n\n"
            "The current page has not changed:\n"
            f"{remove_page_instruction(self.raw_observation, self.instruction)}"
        )
        self.context.add(self.raw_observation, raw_response)
        self.raw_observation = feedback
        self.steps += 1
        self.diagnostics.invalid_action_count += 1
        if self.steps >= self.max_steps:
            self.done = True
            self.termination_reason = "step_limit"
        target = parse_page(
            self.env.browser.current_url,
            self.env.browser.page_source,
            feedback,
            session=self.session_state,
        )
        result = StepResult(
            decision=self.steps,
            raw_response=raw_response,
            action_type="invalid",
            action=None,
            executed=False,
            terminal=self.done,
            reward=0.0,
            source_page_type=source.page_type,
            target_page_type=source.page_type,
            observation=feedback,
            page=target,
            harness_error=error,
        )
        self.diagnostics.turns.append(self._turn_summary(result))
        return result

    @staticmethod
    def _turn_summary(result: StepResult) -> dict[str, Any]:
        return {
            "decision": result.decision,
            "action_type": result.action_type,
            "action": result.action,
            "executed": result.executed,
            "terminal": result.terminal,
            "reward": result.reward,
            "source_page_type": result.source_page_type,
            "target_page_type": result.target_page_type,
            "harness_error": result.harness_error,
            "wm_is_positive": result.refined_target.is_positive if result.refined_target else None,
            "negative_reason": result.refined_target.negative_reason if result.refined_target else None,
        }

    def step(self, raw_response: str) -> StepResult:
        if self.done:
            raise RuntimeError("Cannot step a completed WebShop episode")
        source = self.page
        action = parse_action(raw_response, allow_reasoning_prefix=self.allow_reasoning_prefix)
        if isinstance(action, InvalidAction):
            return self._invalid(raw_response, action.error, source)

        available = self.env.get_available_actions()
        if isinstance(action, SearchAction):
            if not available["has_search_bar"]:
                return self._invalid(raw_response, "Search is not available on the current page.", source)
            canonical = action.canonical
        else:
            assert isinstance(action, ClickAction)
            clickable_by_lower = {str(value).lower(): str(value) for value in available["clickables"]}
            selected = clickable_by_lower.get(action.value.lower())
            if selected is None or selected.lower() == "search":
                return self._invalid(
                    raw_response,
                    f"Click target {action.value!r} is not available on the current page.",
                    source,
                )
            canonical = f"click[{selected}]"

        self.context.add(self.raw_observation, raw_response)
        observation, reward, done, _ = self.env.step(canonical)
        self.raw_observation = str(observation)
        self.steps += 1
        self.reward = float(reward)
        self.done = bool(done)
        self.diagnostics.executed_action_count += 1
        if isinstance(action, SearchAction):
            self.diagnostics.search_count += 1
        else:
            self.diagnostics.click_count += 1
        if self.done:
            self.termination_reason = "purchased"
        elif self.steps >= self.max_steps:
            self.done = True
            self.termination_reason = "step_limit"

        target = self.page
        is_buy = isinstance(action, ClickAction) and action.value.lower() == "buy now"
        refined = None if is_buy or not self.build_refined_targets else self.refiner.build(target, self.goal)
        result = StepResult(
            decision=self.steps,
            raw_response=raw_response,
            action_type=action.action_type,
            action=canonical,
            executed=True,
            terminal=self.done,
            reward=self.reward,
            source_page_type=source.page_type,
            target_page_type=target.page_type,
            observation=self.raw_observation,
            page=target,
            refined_target=refined,
        )
        self.diagnostics.turns.append(self._turn_summary(result))
        return result

    def close(self) -> None:
        self.env.server.user_sessions.pop(self.env.session, None)


==> anc/dgs_wm_core/webshop_agent/pages.py <==
from __future__ import annotations

from dataclasses import dataclass
from typing import Iterable

from bs4 import BeautifulSoup


@dataclass(frozen=True)
class SearchProductBlock:
    asin: str
    title: str
    price: str


@dataclass(frozen=True)
class PageSnapshot:
    page_type: str
    url: str
    raw_html: str
    raw_observation: str
    controls: tuple[str, ...]
    has_search_box: bool
    asin: str | None
    search_products: tuple[SearchProductBlock, ...]
    visible_content: tuple[str, ...]


def _clean(value: str | None) -> str:
    return " ".join(str(value or "").split())


def _unique(values: Iterable[str]) -> tuple[str, ...]:
    output: list[str] = []
    seen: set[str] = set()
    for raw in values:
        value = _clean(raw)
        key = value.lower()
        if value and key not in seen:
            seen.add(key)
            output.append(value)
    return tuple(output)


def classify_page(url: str, html: str) -> str:
    value = str(url or "")
    if "/done/" in value:
        return "done"
    if "/search_results/" in value:
        return "search_results"
    if "/item_page/" in value:
        return "product_main"
    if "/item_sub_page/" in value:
        lowered = value.lower()
        if "/description/" in lowered:
            return "product_description"
        if "/features/" in lowered:
            return "product_features"
        if "/reviews/" in lowered:
            return "product_reviews"
        if "/attributes/" in lowered:
            return "product_attributes"
        return "product_subpage"
    soup = BeautifulSoup(html, "html.parser")
    if soup.find(id="search_input") is not None:
        return "search_home"
    return "unknown"


def parse_page(url: str, html: str, raw_observation: str, *, session: dict | None = None) -> PageSnapshot:
    soup = BeautifulSoup(html, "html.parser")
    page_type = classify_page(url, html)
    controls: list[str] = []
    if soup.find(id="search_input") is not None:
        controls.append("Search box")
    controls.extend(node.get_text(" ", strip=True) for node in soup.find_all(class_="btn"))
    controls.extend(node.get_text(" ", strip=True) for node in soup.find_all(class_="product-link"))
    controls.extend(str(node.get("value", "")) for node in soup.select('input[type="radio"]'))

    search_products: list[SearchProductBlock] = []
    for node in soup.select(".searched-product"):
        asin_node = node.select_one(".product-asin")
        title_node = node.select_one(".product-title")
        price_node = node.select_one(".product-price")
        if asin_node is not None:
            search_products.append(
                SearchProductBlock(
                    asin=_clean(asin_node.get_text(" ", strip=True)).upper(),
                    title=_clean(title_node.get_text(" ", strip=True) if title_node else ""),
                    price=_clean(price_node.get_text(" ", strip=True) if price_node else ""),
                )
            )

    content: list[str] = []
    selectors = {
        "product_main": ("h2", "h4"),
        "product_description": (".product-info",),
        "product_features": (".product-info",),
        "product_reviews": (".blue-text", ".content"),
        "product_attributes": (".attribute", ".product-category", ".product-query", ".product-product_category"),
        "product_subpage": (".product-info", ".attribute", ".content"),
    }
    for selector in selectors.get(page_type, ()):
        for node in soup.select(selector):
            if node.find_parent(id="instruction-text") is not None:
                continue
            if node.name in {"button", "label"} or node.find_parent(["button", "label"]) is not None:
                continue
            content.append(node.get_text(" ", strip=True))
    asin = None
    if session is not None and session.get("asin"):
        asin = str(session["asin"]).upper()
    return PageSnapshot(
        page_type=page_type,
        url=str(url),
        raw_html=str(html),
        raw_observation=str(raw_observation),
        controls=_unique(controls),
        has_search_box=soup.find(id="search_input") is not None,
        asin=asin,
        search_products=tuple(search_products),
        visible_content=_unique(content),
    )


==> anc/dgs_wm_core/webshop_agent/prompts.py <==
from __future__ import annotations


SYSTEM_PROMPT = """You are an agent shopping in the WebShop text environment.

At every turn, output exactly one action and no other text:
- search[keywords] when the current page has a search box
- click[value] where value is the exact text of a clickable item on the current page

Do not invent buttons or click values. Complete the task by selecting any required product options and clicking Buy Now."""


def render_invalid_action(error: str) -> str:
    return (
        f"Invalid action: {error}\n"
        "Output exactly one action that is executable on the current page and no other text."
    )



==> anc/dgs_wm_core/webshop_agent/protocol.py <==
from __future__ import annotations


SEARCH_NEGATIVE_TEXT = (
    "The current search page contains no product that can fully satisfy this shopping task."
)
PRODUCT_NEGATIVE_TEXT = (
    "The current product page contains no task-relevant information for this shopping task."
)



==> anc/dgs_wm_core/webshop_agent/refinement.py <==
from __future__ import annotations

import re
from dataclasses import dataclass
from functools import lru_cache
from typing import Any, Iterable

from web_agent_site.engine.goal import get_attribute_reward, get_option_reward, get_type_reward
from webshop_agent.pages import PageSnapshot, SearchProductBlock
from webshop_agent.protocol import PRODUCT_NEGATIVE_TEXT, SEARCH_NEGATIVE_TEXT


_SENTENCE_BOUNDARY = re.compile(r"(?<=[.!?])\s+|[\r\n]+")
_WORD = re.compile(r"[a-z0-9]+")
_STOPWORDS = {
    "a", "an", "and", "are", "as", "at", "be", "below", "buy", "can", "find", "for", "from",
    "get", "i", "in", "is", "it", "looking", "me", "need", "of", "on", "order", "please", "should",
    "than", "that", "the", "to", "under", "want", "which", "with",
}


@dataclass(frozen=True)
class Qualification:
    qualified: bool
    type_match: bool
    attribute_match: bool
    option_match: bool
    price_match: bool


@dataclass(frozen=True)
class RefinedTarget:
    text: str
    is_positive: bool
    page_type: str
    qualified_asins: tuple[str, ...]
    relevant_lines: tuple[str, ...]
    controls: tuple[str, ...]
    negative_reason: str | None


def _goal_options(goal: dict[str, Any]) -> tuple[str, ...]:
    value = goal.get("goal_options", [])
    if isinstance(value, dict):
        value = list(value.items())
    output: list[str] = []
    for item in value:
        if isinstance(item, (list, tuple)) and len(item) == 2:
            output.append(str(item[1]))
        else:
            output.append(str(item))
    return tuple(output)


def _official_goal_options(goal: dict[str, Any]) -> tuple[Any, ...]:
    value = goal.get("goal_options", [])
    return tuple(value.items()) if isinstance(value, dict) else tuple(value)


def _has_covering_option_selection(product: dict[str, Any], desired: tuple[Any, ...]) -> bool:
    """Check official option coverage with at most one value per option category."""

    if not desired:
        return True
    full = (1 << len(desired)) - 1
    reachable = {0}
    for values in product.get("options", {}).values():
        masks = {0}
        for value in values:
            mask = 0
            for index, target in enumerate(desired):
                _, matched = get_option_reward([value], [target])
                if matched == 1:
                    mask |= 1 << index
            masks.add(mask)
        reachable = {base | added for base in reachable for added in masks}
        if full in reachable:
            return True
    return full in reachable


def qualification(product: dict[str, Any], goal: dict[str, Any], price: float | None) -> Qualification:
    type_match = get_type_reward(product, goal)["r_type"] == 1.0
    _, attribute_count = get_attribute_reward(product, goal)
    attribute_match = attribute_count == len(goal.get("attributes", []))
    desired_options = _official_goal_options(goal)
    option_match = _has_covering_option_selection(product, desired_options)
    upper = float(goal.get("price_upper", 0) or 0)
    price_match = price is not None and (upper <= 0 or float(price) <= upper)
    return Qualification(
        qualified=type_match and attribute_match and option_match and price_match,
        type_match=type_match,
        attribute_match=attribute_match,
        option_match=option_match,
        price_match=price_match,
    )


def _task_terms(goal: dict[str, Any]) -> set[str]:
    phrases: list[str] = []
    phrases.extend(str(value) for value in goal.get("attributes", []))
    phrases.extend(_goal_options(goal))
    phrases.extend(
        str(goal.get(name, ""))
        for name in ("name", "query", "category", "product_category")
    )
    terms = {
        token
        for phrase in phrases
        for token in _WORD.findall(phrase.lower())
        if len(token) > 1 and token not in _STOPWORDS
    }
    return terms


def _visible_relevant_lines(lines: Iterable[str], goal: dict[str, Any]) -> tuple[str, ...]:
    terms = _task_terms(goal)
    relevant: list[str] = []
    seen: set[str] = set()
    for raw_line in lines:
        for raw_sentence in _SENTENCE_BOUNDARY.split(str(raw_line)):
            sentence = " ".join(raw_sentence.split())
            normalized = sentence.lower()
            if not sentence or normalized in seen:
                continue
            tokens = set(_WORD.findall(normalized))
            if tokens & terms:
                seen.add(normalized)
                relevant.append(sentence)
    return tuple(relevant)


def render_controls(controls: Iterable[str]) -> str:
    values = tuple(str(value).strip() for value in controls if str(value).strip())
    if not values:
        return ""
    return "Available controls:\n" + "\n".join(f"- {value}" for value in values)


def _compose(content: Iterable[str], controls: Iterable[str]) -> str:
    blocks = ["\n".join(str(value).strip() for value in content if str(value).strip())]
    control_text = render_controls(controls)
    if control_text:
        blocks.append(control_text)
    return "\n\n".join(value for value in blocks if value)


class TaskRelevantRefiner:
    """Deterministic task-oriented target construction over visible pages."""

    def __init__(self, product_item_dict: dict[str, dict], product_prices: dict[str, float]) -> None:
        self.products = product_item_dict
        self.prices = product_prices

    @lru_cache(maxsize=100_000)
    def _cached_qualification(self, goal_key: str, asin: str, frozen_goal: tuple) -> Qualification:
        del goal_key
        goal = dict(frozen_goal)
        goal["attributes"] = list(goal["attributes"])
        option_kind, option_values = goal["goal_options"]
        goal["goal_options"] = dict(option_values) if option_kind == "dict" else list(option_values)
        product = self.products[asin]
        return qualification(product, goal, self.prices.get(asin))

    @staticmethod
    def _freeze_goal(goal: dict[str, Any]) -> tuple:
        raw_options = goal.get("goal_options", [])
        if isinstance(raw_options, dict):
            frozen_options = (
                "dict",
                tuple((str(key), str(value)) for key, value in raw_options.items()),
            )
        else:
            frozen_options = ("list", tuple(str(value) for value in raw_options))
        return (
            ("query", str(goal.get("query", ""))),
            ("product_category", str(goal.get("product_category", ""))),
            ("name", str(goal.get("name", ""))),
            ("attributes", tuple(str(value) for value in goal.get("attributes", []))),
            ("goal_options", frozen_options),
            ("price_upper", float(goal.get("price_upper", 0) or 0)),
        )

    def qualify(self, asin: str, goal: dict[str, Any]) -> Qualification:
        normalized = str(asin).upper()
        if normalized not in self.products:
            return Qualification(False, False, False, False, False)
        goal_key = str(goal.get("instruction_text", ""))
        return self._cached_qualification(goal_key, normalized, self._freeze_goal(goal))

    def _search_target(self, page: PageSnapshot, goal: dict[str, Any]) -> RefinedTarget:
        qualified_blocks: list[SearchProductBlock] = []
        for block in page.search_products:
            if self.qualify(block.asin, goal).qualified:
                qualified_blocks.append(block)
        qualified_asins = tuple(block.asin for block in qualified_blocks)
        if qualified_blocks:
            lines = tuple(
                f"Product {block.asin}: {block.title}" + (f" | {block.price}" if block.price else "")
                for block in qualified_blocks
            )
            return RefinedTarget(
                text=_compose(lines, page.controls),
                is_positive=True,
                page_type=page.page_type,
                qualified_asins=qualified_asins,
                relevant_lines=lines,
                controls=page.controls,
                negative_reason=None,
            )
        reason = "search_home" if page.page_type == "search_home" else "no_qualified_product"
        return RefinedTarget(
            text=_compose((SEARCH_NEGATIVE_TEXT,), page.controls),
            is_positive=False,
            page_type=page.page_type,
            qualified_asins=(),
            relevant_lines=(),
            controls=page.controls,
            negative_reason=reason,
        )

    def _product_target(self, page: PageSnapshot, goal: dict[str, Any]) -> RefinedTarget:
        asin = str(page.asin or "").upper()
        is_qualified = bool(asin) and self.qualify(asin, goal).qualified
        relevant = _visible_relevant_lines(page.visible_content, goal) if is_qualified else ()
        if is_qualified and page.page_type == "product_main":
            title_and_price = tuple(
                line
                for index, line in enumerate(page.visible_content)
                if index == 0 or line.lower().startswith("price:")
            )
            relevant = tuple(dict.fromkeys(title_and_price + relevant))
        if relevant:
            return RefinedTarget(
                text=_compose(relevant, page.controls),
                is_positive=True,
                page_type=page.page_type,
                qualified_asins=(asin,),
                relevant_lines=relevant,
                controls=page.controls,
                negative_reason=None,
            )
        reason = "no_task_relevant_visible_content" if is_qualified else "product_not_qualified"
        return RefinedTarget(
            text=_compose((PRODUCT_NEGATIVE_TEXT,), page.controls),
            is_positive=False,
            page_type=page.page_type,
            qualified_asins=(asin,) if is_qualified else (),
            relevant_lines=(),
            controls=page.controls,
            negative_reason=reason,
        )

    def build(self, page: PageSnapshot, goal: dict[str, Any]) -> RefinedTarget:
        if page.page_type in {"search_home", "search_results"}:
            return self._search_target(page, goal)
        if page.page_type.startswith("product_"):
            return self._product_target(page, goal)
        return RefinedTarget(
            text=_compose((PRODUCT_NEGATIVE_TEXT,), page.controls),
            is_positive=False,
            page_type=page.page_type,
            qualified_asins=(),
            relevant_lines=(),
            controls=page.controls,
            negative_reason="unknown_page_type",
        )


==> anc/dgs_wm_core/webshop_agent/remote.py <==
from __future__ import annotations

import os
import threading
import warnings
from typing import Any

import requests


class RemoteEnvironmentError(RuntimeError):
    pass


class RemoteWebShopEpisode:
    def __init__(
        self,
        *,
        base_url: str,
        goal_id: int,
        max_steps: int = 15,
        history_pairs: int = 2,
        allow_reasoning_prefix: bool = False,
        build_refined_targets: bool = True,
        timeout: float = 180.0,
    ) -> None:
        self.base_url = base_url.rstrip("/")
        self.timeout = float(timeout)
        payload = self._request(
            "POST",
            "/episodes",
            json={
                "goal_id": int(goal_id),
                "max_steps": int(max_steps),
                "history_pairs": int(history_pairs),
                "allow_reasoning_prefix": bool(allow_reasoning_prefix),
                "build_refined_targets": bool(build_refined_targets),
                "routing_key": f"{os.getpid()}:{threading.get_ident()}",
            },
        )
        self.episode_id = str(payload["episode_id"])
        self.goal_id = int(payload["goal_id"])
        self.instruction = str(payload["instruction"])
        self.messages = payload["messages"]
        self.done = False
        self.reward = 0.0
        self.steps = 0
        self.termination_reason = None
        self.diagnostics: dict[str, Any] = {}

    def _request(self, method: str, path: str, **kwargs) -> dict[str, Any]:
        try:
            response = requests.request(
                method,
                self.base_url + path,
                timeout=self.timeout,
                **kwargs,
            )
        except requests.RequestException as exc:
            raise RemoteEnvironmentError(f"WebShop environment request failed: {exc}") from exc
        if not response.ok:
            raise RemoteEnvironmentError(
                f"WebShop environment returned HTTP {response.status_code}: {response.text}"
            )
        return response.json()

    def step(self, response: str) -> dict[str, Any]:
        payload = self._request(
            "POST",
            f"/episodes/{self.episode_id}/step",
            json={"response": str(response)},
        )
        self.done = bool(payload["done"])
        self.reward = float(payload["reward"])
        self.steps = int(payload["steps"])
        self.termination_reason = payload.get("termination_reason")
        self.messages = payload.get("messages")
        self.diagnostics = dict(payload.get("diagnostics", {}))
        return payload["step"]

    def close(self) -> None:
        if getattr(self, "episode_id", None):
            try:
                try:
                    self._request("DELETE", f"/episodes/{self.episode_id}")
                except RemoteEnvironmentError as exc:
                    warnings.warn(
                        f"Failed to close WebShop episode {self.episode_id}: {exc}",
                        RuntimeWarning,
                        stacklevel=2,
                    )
            finally:
                self.episode_id = ""

    def __enter__(self):
        return self

    def __exit__(self, exc_type, exc, traceback):
        self.close()


def get_health(base_url: str, *, timeout: float = 10.0) -> dict[str, Any]:
    response = requests.get(base_url.rstrip("/") + "/health", timeout=timeout)
    response.raise_for_status()
    return response.json()


==> anc/dgs_wm_core/webshop_agent/rollout.py <==
from __future__ import annotations

from dataclasses import asdict, dataclass
from typing import Any, Callable



@dataclass(frozen=True)
class EpisodeResult:
    goal_id: int
    instruction: str
    reward_raw: float
    score_100: float
    success: bool
    done: bool
    steps: int
    termination_reason: str
    invalid_action_count: int
    search_count: int
    click_count: int
    response_tokens: int
    response_budget_exhausted: bool
    omitted_observation_tokens: int
    turns: tuple[dict, ...]

    def as_dict(self) -> dict:
        return asdict(self)


def step_record(step, *, include_observation: bool = True) -> dict:
    refined = step.refined_target
    record = {
        "decision": step.decision,
        "raw_response": step.raw_response,
        "action_type": step.action_type,
        "action": step.action,
        "executed": step.executed,
        "terminal": step.terminal,
        "reward": step.reward,
        "source_page_type": step.source_page_type,
        "target_page_type": step.target_page_type,
        "target_asin": step.page.asin,
        "harness_error": step.harness_error,
    }
    if include_observation:
        record["observation"] = step.observation
    if refined is not None:
        record["refined_target"] = {
            "text": refined.text,
            "is_positive": refined.is_positive,
            "qualified_asins": list(refined.qualified_asins),
            "relevant_lines": list(refined.relevant_lines),
            "controls": list(refined.controls),
            "negative_reason": refined.negative_reason,
        }
    return record


def run_episode(
    episode,
    choose_response: Callable[[Any], str],
    *,
    include_observations: bool = True,
) -> EpisodeResult:
    turns: list[dict] = []
    forced_termination: str | None = None
    if hasattr(choose_response, "begin_episode"):
        choose_response.begin_episode()
    try:
        while not episode.done:
            try:
                response = choose_response(episode)
            except Exception as exc:
                if hasattr(exc, "reason"):
                    forced_termination = str(exc.reason)
                    break
                raise
            step = episode.step(response)
            record = (
                dict(step)
                if isinstance(step, dict)
                else step_record(step, include_observation=include_observations)
            )
            if not include_observations:
                record.pop("observation", None)
            turns.append(record)
            if hasattr(choose_response, "after_step"):
                choose_response.after_step(record)
                if getattr(choose_response, "stop_reason", None) and not episode.done:
                    forced_termination = str(choose_response.stop_reason)
                    break
    finally:
        episode.close()
    termination_reason = forced_termination or episode.termination_reason or "unknown"
    reward = 0.0 if forced_termination else float(episode.reward)
    diagnostics = episode.diagnostics
    if not isinstance(diagnostics, dict):
        diagnostics = {
            "invalid_action_count": diagnostics.invalid_action_count,
            "search_count": diagnostics.search_count,
            "click_count": diagnostics.click_count,
        }
    goal_id = episode.goal_index if hasattr(episode, "goal_index") else episode.goal_id
    return EpisodeResult(
        goal_id=int(goal_id),
        instruction=episode.instruction,
        reward_raw=reward,
        score_100=reward * 100.0,
        success=termination_reason == "purchased" and abs(reward - 1.0) < 1e-9,
        done=termination_reason == "purchased",
        steps=episode.steps,
        termination_reason=termination_reason,
        invalid_action_count=int(diagnostics.get("invalid_action_count", 0)),
        search_count=int(diagnostics.get("search_count", 0)),
        click_count=int(diagnostics.get("click_count", 0)),
        response_tokens=int(getattr(choose_response, "response_tokens", 0)),
        response_budget_exhausted=bool(
            getattr(choose_response, "response_budget_exhausted", False)
        ),
        omitted_observation_tokens=int(
            getattr(choose_response, "omitted_observation_tokens", 0)
        ),
        turns=tuple(turns),
    )


==> anc/dgs_wm_core/webshop_agent/service.py <==
from __future__ import annotations

import json
import os
from contextlib import nullcontext
from threading import RLock
from typing import Any
from uuid import uuid4

from flask import Flask, jsonify, request

from webshop_agent.environment import get_shared_server, make_text_env
from webshop_agent.episode import WebShopEpisode
from webshop_agent.rollout import step_record
from webshop_agent.verl_adapter.data import goal_manifest_sha256


class EpisodeService:
    def __init__(
        self,
        *,
        data_mode: str,
        show_attrs: bool = False,
        defer_search_engine: bool = False,
    ) -> None:
        self.data_mode = data_mode
        self.show_attrs = bool(show_attrs)
        self.server = get_shared_server(
            data_mode=data_mode,
            show_attrs=show_attrs,
            defer_search_engine=defer_search_engine,
        )
        self.episodes: dict[str, WebShopEpisode] = {}
        self.lock = RLock()
        self.goal_manifest_sha256 = goal_manifest_sha256(self.goal_manifest())

    def initialize_worker(self) -> None:
        initializer = getattr(self.server, "initialize_search_engine", None)
        if initializer is not None:
            initializer()

    def health(self) -> dict[str, Any]:
        return {
            "status": "ok",
            "data_mode": self.data_mode,
            "goal_count": len(self.server.goals),
            "goal_manifest_sha256": self.goal_manifest_sha256,
            "active_episodes": len(self.episodes),
            "workers": 1,
            "workers_alive": 1,
            "worker_pids": [os.getpid()],
        }

    def goal_manifest(self) -> list[dict[str, Any]]:
        return [
            {"goal_id": index, "instruction": goal["instruction_text"]}
            for index, goal in enumerate(self.server.goals)
        ]

    def create(self, payload: dict[str, Any]) -> dict[str, Any]:
        goal_id = int(payload["goal_id"])
        if goal_id < 0 or goal_id >= len(self.server.goals):
            raise ValueError(f"goal_id {goal_id} is outside the loaded goal range")
        env = make_text_env(
            data_mode=self.data_mode,
            show_attrs=self.show_attrs,
            server=self.server,
        )
        episode = WebShopEpisode(
            env,
            goal_index=goal_id,
            max_steps=int(payload.get("max_steps", 15)),
            history_pairs=int(payload.get("history_pairs", 2)),
            allow_reasoning_prefix=bool(payload.get("allow_reasoning_prefix", False)),
            build_refined_targets=bool(payload.get("build_refined_targets", True)),
        )
        episode_id = uuid4().hex
        self.episodes[episode_id] = episode
        return {
            "episode_id": episode_id,
            "goal_id": goal_id,
            "instruction": episode.instruction,
            "messages": episode.messages(),
            "page_type": episode.page.page_type,
        }

    def step(self, episode_id: str, payload: dict[str, Any]) -> dict[str, Any]:
        if episode_id not in self.episodes:
            raise KeyError(f"Unknown episode {episode_id!r}")
        episode = self.episodes[episode_id]
        result = episode.step(str(payload["response"]))
        return {
            "step": step_record(result, include_observation=True),
            "done": episode.done,
            "reward": episode.reward,
            "steps": episode.steps,
            "termination_reason": episode.termination_reason,
            "messages": None if episode.done else episode.messages(),
            "diagnostics": {
                "invalid_action_count": episode.diagnostics.invalid_action_count,
                "search_count": episode.diagnostics.search_count,
                "click_count": episode.diagnostics.click_count,
            },
        }

    def close(self, episode_id: str) -> bool:
        episode = self.episodes.pop(episode_id, None)
        if episode is None:
            return False
        episode.close()
        return True


def create_app(service: Any) -> Flask:
    app = Flask(__name__)

    def request_guard():
        if getattr(service, "serialize_http_requests", True):
            return service.lock
        return nullcontext()

    @app.errorhandler(Exception)
    def handle_error(error):
        status = 404 if isinstance(error, KeyError) else 400
        return jsonify({"error": type(error).__name__, "message": str(error)}), status

    @app.get("/health")
    def health():
        with request_guard():
            return jsonify(service.health())

    @app.get("/goals")
    def goals():
        with request_guard():
            return jsonify(service.goal_manifest())

    @app.post("/episodes")
    def create_episode():
        with request_guard():
            return jsonify(service.create(request.get_json(force=True)))

    @app.post("/episodes/<episode_id>/step")
    def step_episode(episode_id: str):
        with request_guard():
            return jsonify(service.step(episode_id, request.get_json(force=True)))

    @app.delete("/episodes/<episode_id>")
    def close_episode(episode_id: str):
        with request_guard():
            return jsonify({"closed": service.close(episode_id)})

    return app


def health_json(service: Any) -> str:
    return json.dumps(service.health(), sort_keys=True)


==> anc/dgs_wm_core/webshop_agent/verl_adapter/__init__.py <==
"""verl 0.8.0 adapter for the task-oriented WebShop environment."""


==> anc/dgs_wm_core/webshop_agent/verl_adapter/agent_loop.py <==
from __future__ import annotations

import asyncio
import logging
import math
import os
import time
from pathlib import Path
from typing import Any
from uuid import uuid4

from verl.experimental.agent_loop.agent_loop import (
    AgentLoopBase,
    AgentLoopMetrics,
    AgentLoopOutput,
)
from verl.utils.chat_template import apply_chat_template
from verl.utils.profiler import simple_timer
from verl.utils.tokenizer import normalize_token_ids
from verl.workers.rollout.replica import TokenOutput

from webshop_agent.remote import RemoteWebShopEpisode
from webshop_agent.verl_adapter.response_selector import (
    DEFAULT_RESPONSE_SELECTOR_Z_THRESHOLD,
    ObservationCandidate,
    ResponseSelection,
    build_observation_candidates,
    build_ui_block_candidates,
    extract_teacher_forced_target_logprobs,
    select_above_transition_mean,
)


logger = logging.getLogger(__name__)


DEFAULT_INVALID_ACTION_PENALTY = 0.01
DEFAULT_INVALID_ACTION_PENALTY_MODE = "per_action"
INVALID_ACTION_PENALTY_MODES = {"per_action", "trajectory_broadcast"}
INVALID_ACTION_PENALTY_MODE_ALIASES = {
    "action": "per_action",
    "trajectory": "trajectory_broadcast",
}


def invalid_action_penalty_mode() -> str:
    mode = os.getenv("WEBSHOP_INVALID_ACTION_PENALTY_MODE")
    if mode is None:
        checkpoint_dir = os.getenv("CHECKPOINT_DIR")
        marker = (
            Path(checkpoint_dir) / ".invalid_action_penalty_mode"
            if checkpoint_dir
            else None
        )
        mode = marker.read_text(encoding="utf-8").strip() if marker and marker.is_file() else None
    mode = (mode or DEFAULT_INVALID_ACTION_PENALTY_MODE).strip().lower()
    mode = INVALID_ACTION_PENALTY_MODE_ALIASES.get(mode, mode)
    if mode not in INVALID_ACTION_PENALTY_MODES:
        expected = ", ".join(sorted(INVALID_ACTION_PENALTY_MODES))
        raise ValueError(
            f"WEBSHOP_INVALID_ACTION_PENALTY_MODE must be one of: {expected}"
        )
    return mode


def strict_success_reward(termination_reason: str, raw_reward: float) -> float:
    purchased = termination_reason == "purchased"
    fully_matched = math.isclose(float(raw_reward), 1.0, rel_tol=0.0, abs_tol=1e-9)
    return float(purchased and fully_matched)


def apply_invalid_action_penalty(
    success_reward: float,
    invalid_action_count: int,
    penalty: float = DEFAULT_INVALID_ACTION_PENALTY,
) -> float:
    invalid_action_count = int(invalid_action_count)
    penalty = float(penalty)
    if invalid_action_count < 0:
        raise ValueError("invalid_action_count must be non-negative")
    if not math.isfinite(penalty) or penalty < 0:
        raise ValueError("invalid action penalty must be finite and non-negative")
    return float(success_reward) - penalty * invalid_action_count


class WebShopAgentLoop(AgentLoopBase):
    def __init__(
        self,
        *args,
        max_steps: int = 15,
        history_pairs: int = 2,
        max_tokens_per_decision: int = 2048,
        environment_url: str = "http://127.0.0.1:3020",
        **kwargs,
    ) -> None:
        super().__init__(*args, **kwargs)
        self.max_steps = int(max_steps)
        self.history_pairs = int(history_pairs)
        self.max_tokens_per_decision = int(max_tokens_per_decision)
        self.environment_url = os.getenv("WEBSHOP_ENV_URL", environment_url)
        self.wm_target_mode = os.getenv("WEBSHOP_WM_TARGET_MODE", "none").strip().lower()
        if self.wm_target_mode not in {
            "none",
            "raw",
            "refined",
            "sentence_response",
            "ui_block_response",
        }:
            raise ValueError(
                "WEBSHOP_WM_TARGET_MODE must be none, raw, refined, "
                "sentence_response, or ui_block_response"
            )
        self.response_selector_z_threshold = float(
            os.getenv(
                "WEBSHOP_RESPONSE_SELECTOR_Z_THRESHOLD",
                str(DEFAULT_RESPONSE_SELECTOR_Z_THRESHOLD),
            )
        )
        self.invalid_action_penalty = float(
            os.getenv(
                "WEBSHOP_INVALID_ACTION_PENALTY",
                str(DEFAULT_INVALID_ACTION_PENALTY),
            )
        )
        self.invalid_action_penalty_mode = invalid_action_penalty_mode()
        if (
            not math.isfinite(self.response_selector_z_threshold)
            or self.response_selector_z_threshold < 0
        ):
            raise ValueError(
                "WEBSHOP_RESPONSE_SELECTOR_Z_THRESHOLD must be finite and non-negative"
            )
        if not math.isfinite(self.invalid_action_penalty) or self.invalid_action_penalty < 0:
            raise ValueError(
                "WEBSHOP_INVALID_ACTION_PENALTY must be finite and non-negative"
            )
        if self.max_steps <= 0 or self.history_pairs != 2 or self.max_tokens_per_decision <= 0:
            raise ValueError("WebShop requires max_steps>0, history_pairs=2, and max_tokens_per_decision>0")
        self.prompt_width = int(self.rollout_config.prompt_length)
        self.response_width = int(self.rollout_config.response_length)
        self.max_model_len = int(self.rollout_config.max_model_len)

    @staticmethod
    def _goal_id(kwargs: dict[str, Any]) -> int:
        extra = kwargs.get("extra_info", {})
        if hasattr(extra, "item") and not isinstance(extra, dict):
            extra = extra.item()
        if isinstance(extra, dict) and "goal_id" in extra:
            return int(extra["goal_id"])
        if "goal_id" in kwargs:
            return int(kwargs["goal_id"])
        raise KeyError("WebShop verl row has no goal_id")

    async def _encode_messages(self, messages: list[dict[str, str]]) -> list[int]:
        processing_class = self.processor if self.processor is not None else self.tokenizer
        tokenized = await self.loop.run_in_executor(
            None,
            lambda: apply_chat_template(
                processing_class,
                messages,
                add_generation_prompt=True,
                tokenize=True,
                **self.apply_chat_template_kwargs,
            ),
        )
        return normalize_token_ids(tokenized)

    async def _encode_environment_target(self, text: str) -> tuple[list[int], list[int]]:
        if not text:
            raise ValueError("WM target text must not be empty")
        processing_class = self.processor if self.processor is not None else self.tokenizer
        tokenized = await self.loop.run_in_executor(
            None,
            lambda: apply_chat_template(
                processing_class,
                [{"role": "user", "content": text}],
                add_generation_prompt=True,
                tokenize=True,
                **self.apply_chat_template_kwargs,
            ),
        )
        target_ids = normalize_token_ids(tokenized)[len(self.system_prompt) :]
        try:
            content = self.tokenizer.encode(text, add_special_tokens=False)
        except TypeError:
            content = self.tokenizer.encode(text)
        content_ids = normalize_token_ids(content)
        matches = [
            index
            for index in range(len(target_ids) - len(content_ids) + 1)
            if target_ids[index : index + len(content_ids)] == content_ids
        ]
        if len(matches) != 1:
            raise ValueError(
                "WM target content must occur exactly once in its chat encoding: "
                f"matches={matches}, target={len(target_ids)}, content={len(content_ids)}"
            )
        mask = [0] * len(target_ids)
        start = matches[0]
        mask[start : start + len(content_ids)] = [1] * len(content_ids)
        return target_ids, mask

    def _split_context(self, context_ids: list[int]) -> tuple[list[int], list[int]]:
        return context_ids[: self.prompt_width], context_ids[self.prompt_width :]

    async def _teacher_forced_logprobs(
        self,
        *,
        context_ids: list[int],
        target_ids: list[int],
    ) -> tuple[list[float], TokenOutput]:
        total_length = len(context_ids) + len(target_ids)
        if total_length > self.max_model_len:
            raise ValueError(
                "Response-selector scoring request exceeds the model context budget: "
                f"context={len(context_ids)}, target={len(target_ids)}, "
                f"limit={self.max_model_len}"
            )
        token_output: TokenOutput = await self.server_manager.generate(
            request_id=uuid4().hex,
            prompt_ids=context_ids + target_ids,
            sampling_params={
                "temperature": 1.0,
                "max_tokens": 1,
                "prompt_logprobs": 0,
            },
        )
        if token_output.stop_reason == "aborted":
            raise RuntimeError("Response-selector prompt-logprob request was aborted")
        return (
            extract_teacher_forced_target_logprobs(
                token_output,
                context_length=len(context_ids),
                target_ids=target_ids,
            ),
            token_output,
        )

    @staticmethod
    def _candidate_messages(
        messages: list[dict[str, str]],
        candidate: ObservationCandidate,
    ) -> list[dict[str, str]]:
        if not messages or messages[-1].get("role") != "user":
            raise ValueError("Response-WM next prompt has no final user observation")
        result = [dict(message) for message in messages]
        content = str(result[-1].get("content", ""))
        marker = "[Observation]\n"
        if marker not in content:
            raise ValueError("Response-WM next prompt lacks an [Observation] section")
        prefix, _, _ = content.rpartition(marker)
        result[-1]["content"] = prefix + marker + candidate.text
        return result

    async def _candidate_context_ids(
        self,
        pending: dict[str, Any],
        candidate: ObservationCandidate,
    ) -> list[int]:
        messages = self._candidate_messages(pending["next_messages"], candidate)
        return await self._encode_messages(messages)

    async def _select_response_target(
        self,
        pending: dict[str, Any],
    ) -> tuple[ResponseSelection, list[TokenOutput]]:
        candidates: list[ObservationCandidate] = list(pending["observation_candidates"])
        if not candidates:
            return select_above_transition_mean(
                [],
                [],
                z_threshold=self.response_selector_z_threshold,
            ), []
        actual_response_ids = [int(value) for value in pending["actual_response_ids"]]
        if not actual_response_ids:
            raise ValueError("A Response-WM transition has an empty actual response")
        contexts = await asyncio.gather(
            *[self._candidate_context_ids(pending, candidate) for candidate in candidates]
        )
        results = await asyncio.gather(
            *[
                self._teacher_forced_logprobs(
                    context_ids=context_ids,
                    target_ids=actual_response_ids,
                )
                for context_ids in contexts
            ]
        )
        scores = [sum(item[0]) / len(item[0]) for item in results]
        return select_above_transition_mean(
            candidates,
            scores,
            z_threshold=self.response_selector_z_threshold,
        ), [item[1] for item in results]

    async def _build_wm_transition(
        self,
        *,
        pending: dict[str, Any],
        target_text: str,
        target_mode: str,
        wm_is_positive: bool,
        wm_has_relevance_label: bool = True,
    ) -> dict[str, Any] | None:
        target_ids, target_loss_mask = await self._encode_environment_target(target_text)
        response_prefix_ids = list(pending["response_prefix_ids"])
        if len(response_prefix_ids) + len(target_ids) > self.response_width:
            return None
        return {
            "decision": int(pending["decision"]),
            "prompt_ids": list(pending["prompt_ids"]),
            "response_prefix_ids": response_prefix_ids,
            "target_ids": target_ids,
            "target_loss_mask": target_loss_mask,
            "wm_is_positive": bool(wm_is_positive),
            "wm_has_relevance_label": bool(wm_has_relevance_label),
            "qualified_product_asins": list(pending.get("qualified_product_asins", [])),
            "negative_reason": pending.get("negative_reason"),
            "action_type": pending["action_type"],
            "action": pending["action"],
            "source_page_type": pending["source_page_type"],
            "target_page_type": pending["target_page_type"],
            "target_asin": pending.get("target_asin"),
            "target_text": target_text,
            "target_mode": target_mode,
        }

    @staticmethod
    def _transition_summary(transition: dict[str, Any]) -> dict[str, Any]:
        hidden = {"prompt_ids", "response_prefix_ids", "target_ids", "target_loss_mask"}
        return {key: value for key, value in transition.items() if key not in hidden} | {
            "prefix_tokens": len(transition["response_prefix_ids"]),
            "target_tokens": len(transition["target_ids"]),
            "target_loss_tokens": sum(transition["target_loss_mask"]),
        }

    async def run(self, sampling_params: dict[str, Any], **kwargs) -> AgentLoopOutput:
        goal_id = self._goal_id(kwargs)
        wm_target_mode = self.wm_target_mode
        generate_wm_targets = kwargs.get("_webshop_generate_wm_targets", True)
        if hasattr(generate_wm_targets, "item"):
            generate_wm_targets = generate_wm_targets.item()
        if not bool(generate_wm_targets):
            wm_target_mode = "none"
        if os.getenv("WEBSHOP_ENABLE_THINKING", "0") == "1":
            raise ValueError(
                "The verl WebShop training loop is fixed to non-thinking mode; "
                "use tools/evaluate_agent.py for separate thinking evaluation."
            )
        remote = RemoteWebShopEpisode(
            base_url=self.environment_url,
            goal_id=goal_id,
            max_steps=self.max_steps,
            history_pairs=self.history_pairs,
            allow_reasoning_prefix=False,
            build_refined_targets=wm_target_mode == "refined",
        )
        extra_info = kwargs.get("extra_info", {})
        if hasattr(extra_info, "item") and not isinstance(extra_info, dict):
            extra_info = extra_info.item()
        expected_instruction = extra_info.get("instruction") if isinstance(extra_info, dict) else None
        if expected_instruction is not None and str(expected_instruction) != remote.instruction:
            remote.close()
            raise ValueError(
                "The verl row instruction does not match the fixed WebShop goal ID; "
                "regenerate the goal manifest and parquet splits with the current environment."
            )
        request_id = uuid4().hex
        metrics: dict[str, Any] = {}
        decision_records: list[dict[str, Any]] = []
        wm_transitions: list[dict[str, Any]] = []
        transition_summaries: list[dict[str, Any]] = []
        pending_response_transitions: list[dict[str, Any]] = []
        pending_response_selection: dict[str, Any] | None = None
        cumulative_response_tokens = 0
        response_budget_exhausted = False
        omitted_observation_tokens = 0
        wm_target_budget_skipped_count = 0
        wm_selector_transition_count = 0
        wm_selector_processed_transition_count = 0
        wm_selector_failed_transition_count = 0
        wm_selector_skipped_transition_count = 0
        wm_selector_candidate_count = 0
        wm_selector_selected_count = 0
        wm_selector_empty_target_count = 0
        wm_selector_score_count = 0
        wm_selector_score_sum = 0.0
        wm_selector_score_squared_sum = 0.0
        wm_selector_scoring_seconds = 0.0
        terminal_reward = 0.0
        termination_reason = "unknown"

        try:
            while not remote.done:
                context_ids = await self._encode_messages(remote.messages)
                row_capacity = self.prompt_width + self.response_width
                remaining_row_tokens = row_capacity - len(context_ids)
                if remaining_row_tokens <= 0 or len(context_ids) >= self.max_model_len:
                    response_budget_exhausted = True
                    termination_reason = "decision_context_budget_exhausted"
                    terminal_reward = 0.0
                    break
                turn_params = dict(sampling_params)
                remaining_episode_tokens = self.response_width - cumulative_response_tokens
                turn_params["max_tokens"] = min(
                    self.max_tokens_per_decision,
                    remaining_row_tokens,
                    remaining_episode_tokens,
                    self.max_model_len - len(context_ids),
                )
                if turn_params["max_tokens"] <= 0:
                    response_budget_exhausted = True
                    termination_reason = "decision_context_budget_exhausted"
                    terminal_reward = 0.0
                    break
                with simple_timer("generate_sequences", metrics):
                    token_output: TokenOutput = await self.server_manager.generate(
                        request_id=request_id,
                        prompt_ids=context_ids,
                        sampling_params=turn_params,
                    )
                metrics["num_preempted"] = int(metrics.get("num_preempted", 0)) + int(
                    token_output.num_preempted or 0
                )
                action_ids = list(token_output.token_ids)[: turn_params["max_tokens"]]
                action_logprobs = (
                    list(token_output.log_probs)[: len(action_ids)] if token_output.log_probs is not None else None
                )
                raw_response = self.tokenizer.decode(action_ids, skip_special_tokens=True)
                if pending_response_selection is not None:
                    pending_response_selection["actual_response_ids"] = list(action_ids)
                    pending_response_selection = None
                prompt_ids, context_overflow_ids = self._split_context(context_ids)
                record = {
                    "decision": len(decision_records) + 1,
                    "prompt_ids": prompt_ids,
                    "context_overflow_ids": context_overflow_ids,
                    "action_ids": action_ids,
                    "action_loss_mask": [1] * len(action_ids),
                    "action_logprobs": action_logprobs,
                    "context_tokens": len(context_ids),
                    "raw_response": raw_response,
                }
                with simple_timer("tool_calls", metrics):
                    step = remote.step(raw_response)
                record.update(
                    {
                        "action_type": step["action_type"],
                        "action": step["action"],
                        "executed": bool(step["executed"]),
                        "terminal": bool(step["terminal"]),
                        "source_page_type": step["source_page_type"],
                        "target_page_type": step["target_page_type"],
                        "action_penalty": (
                            self.invalid_action_penalty
                            if self.invalid_action_penalty_mode == "per_action"
                            and step["action_type"] == "invalid"
                            else 0.0
                        ),
                    }
                )
                decision_records.append(record)
                cumulative_response_tokens += len(action_ids)
                terminal_reward = remote.reward
                termination_reason = remote.termination_reason or "running"
                is_buy = str(step.get("action", "")).lower() == "click[buy now]"
                if remote.done and is_buy:
                    break

                observation_ids, _ = await self._encode_environment_target(step["observation"])
                remaining_episode_tokens = self.response_width - cumulative_response_tokens
                if len(observation_ids) >= remaining_episode_tokens:
                    response_budget_exhausted = True
                    omitted_observation_tokens = len(observation_ids)
                    termination_reason = "response_budget_exhausted_after_observation"
                    terminal_reward = 0.0
                    break

                if step["executed"] and not is_buy and wm_target_mode != "none":
                    pending = {
                        "decision": record["decision"],
                        "prompt_ids": list(prompt_ids),
                        "response_prefix_ids": list(context_overflow_ids + action_ids),
                        "action_type": step["action_type"],
                        "action": step["action"],
                        "source_page_type": step["source_page_type"],
                        "target_page_type": step["target_page_type"],
                        "target_asin": step.get("target_asin"),
                    }
                    if wm_target_mode == "raw":
                        target_text = step["observation"]
                        is_positive = True
                        qualified_asins: list[str] = []
                        negative_reason = None
                    elif wm_target_mode == "refined":
                        refined = step.get("refined_target")
                        if refined is None:
                            raise RuntimeError("Refined WebShop transition has no middleware target")
                        target_text = refined["text"]
                        is_positive = bool(refined["is_positive"])
                        qualified_asins = list(refined["qualified_asins"])
                        negative_reason = refined.get("negative_reason")
                    else:
                        if wm_target_mode == "ui_block_response":
                            pending["observation_candidates"] = build_ui_block_candidates(
                                step["observation"],
                                instruction=remote.instruction,
                                page_type=step["target_page_type"],
                            )
                        else:
                            pending["observation_candidates"] = build_observation_candidates(
                                step["observation"],
                                instruction=remote.instruction,
                            )
                        pending["next_messages"] = [
                            dict(message) for message in (remote.messages or [])
                        ]
                        pending_response_transitions.append(pending)
                        wm_selector_transition_count += 1
                        if pending_response_selection is not None:
                            raise RuntimeError(
                                "Response-WM has more than one unresolved WebShop transition"
                            )
                        pending_response_selection = pending
                        target_text = None

                    if wm_target_mode in {"raw", "refined"}:
                        pending["qualified_product_asins"] = qualified_asins
                        pending["negative_reason"] = negative_reason
                        transition = await self._build_wm_transition(
                            pending=pending,
                            target_text=target_text,
                            target_mode=wm_target_mode,
                            wm_is_positive=is_positive,
                        )
                        if transition is None:
                            wm_target_budget_skipped_count += 1
                        else:
                            wm_transitions.append(transition)
                            transition_summaries.append(self._transition_summary(transition))
                cumulative_response_tokens += len(observation_ids)
                if remote.done:
                    break
        finally:
            remote.close()

        if wm_target_mode in {"sentence_response", "ui_block_response"} and pending_response_transitions:
            scoreable = [
                item
                for item in pending_response_transitions
                if "actual_response_ids" in item
            ]
            wm_selector_skipped_transition_count = len(pending_response_transitions) - len(scoreable)
            scoring_started = time.perf_counter()
            with simple_timer("generate_sequences", metrics):
                selected_results = await asyncio.gather(
                    *[self._select_response_target(item) for item in scoreable],
                    return_exceptions=True,
                )
            wm_selector_scoring_seconds = time.perf_counter() - scoring_started
            for pending, selected_item in zip(scoreable, selected_results, strict=True):
                if isinstance(selected_item, BaseException):
                    wm_selector_failed_transition_count += 1
                    logger.warning(
                        "Skipping failed Response-WM target: goal=%s, decision=%s, error=%s",
                        goal_id,
                        pending["decision"],
                        selected_item,
                    )
                    continue
                selection, token_outputs = selected_item
                wm_selector_processed_transition_count += 1
                wm_selector_candidate_count += selection.candidate_count
                wm_selector_selected_count += selection.selected_count
                wm_selector_score_count += selection.score_count
                wm_selector_score_sum += selection.score_sum
                wm_selector_score_squared_sum += selection.score_squared_sum
                metrics["num_preempted"] = int(metrics.get("num_preempted", 0)) + sum(
                    int(output.num_preempted or 0) for output in token_outputs
                )
                if selection.target_text is None:
                    wm_selector_empty_target_count += 1
                    continue
                transition = await self._build_wm_transition(
                    pending=pending,
                    target_text=selection.target_text,
                    target_mode=wm_target_mode,
                    wm_is_positive=False,
                    wm_has_relevance_label=False,
                )
                if transition is None:
                    wm_target_budget_skipped_count += 1
                    continue
                transition["selector"] = {
                    "candidate_count": selection.candidate_count,
                    "selected_count": selection.selected_count,
                    "score_mean": selection.score_mean,
                    "score_std": selection.score_std,
                    "z_threshold": selection.z_threshold,
                    "score_threshold": selection.score_threshold,
                }
                wm_transitions.append(transition)
                transition_summaries.append(self._transition_summary(transition))

        if not decision_records:
            raise RuntimeError(
                f"WebShop goal {goal_id} produced no trainable decision before {termination_reason}"
            )
        primary = decision_records[-1]
        primary_response_ids = primary["context_overflow_ids"] + primary["action_ids"]
        primary_response_mask = [0] * len(primary["context_overflow_ids"]) + primary["action_loss_mask"]
        primary_logprobs = None
        if primary["action_logprobs"] is not None:
            primary_logprobs = [0.0] * len(primary["context_overflow_ids"]) + primary["action_logprobs"]
        success_reward = strict_success_reward(termination_reason, terminal_reward)
        invalid_action_count = int(remote.diagnostics.get("invalid_action_count", 0))
        invalid_action_penalty_total = self.invalid_action_penalty * invalid_action_count
        training_reward = success_reward
        if self.invalid_action_penalty_mode == "trajectory_broadcast":
            training_reward = apply_invalid_action_penalty(
                success_reward,
                invalid_action_count,
                self.invalid_action_penalty,
            )
        success = bool(success_reward)
        extras = {
            "goal_id": goal_id,
            "instruction": remote.instruction,
            "reward_raw": terminal_reward,
            "score_100": terminal_reward * 100.0,
            "success": success,
            "completed": termination_reason == "purchased",
            "termination_reason": termination_reason,
            "decision_records": decision_records,
            "wm_transitions": wm_transitions,
            "wm_transition_summaries": transition_summaries,
            "invalid_action_count": invalid_action_count,
            "invalid_action_penalty": self.invalid_action_penalty,
            "invalid_action_penalty_total": invalid_action_penalty_total,
            "invalid_action_penalty_mode": self.invalid_action_penalty_mode,
            "training_reward": training_reward,
            "search_count": int(remote.diagnostics.get("search_count", 0)),
            "click_count": int(remote.diagnostics.get("click_count", 0)),
            "response_budget_exhausted": response_budget_exhausted,
            "response_tokens": cumulative_response_tokens,
            "omitted_observation_tokens": omitted_observation_tokens,
            "wm_target_budget_skipped_count": wm_target_budget_skipped_count,
            "wm_selector_transition_count": wm_selector_transition_count,
            "wm_selector_processed_transition_count": wm_selector_processed_transition_count,
            "wm_selector_failed_transition_count": wm_selector_failed_transition_count,
            "wm_selector_skipped_transition_count": wm_selector_skipped_transition_count,
            "wm_selector_candidate_count": wm_selector_candidate_count,
            "wm_selector_selected_count": wm_selector_selected_count,
            "wm_selector_empty_target_count": wm_selector_empty_target_count,
            "wm_selector_score_count": wm_selector_score_count,
            "wm_selector_score_sum": wm_selector_score_sum,
            "wm_selector_score_squared_sum": wm_selector_score_squared_sum,
            "wm_selector_scoring_seconds": wm_selector_scoring_seconds,
            "reward_extra_info": {
                "score": terminal_reward,
                "reward_raw": terminal_reward,
                "success": success,
                "completed": termination_reason == "purchased",
                "steps": len(decision_records),
                "invalid_action_count": invalid_action_count,
                "invalid_action_penalty": self.invalid_action_penalty,
                "invalid_action_penalty_total": invalid_action_penalty_total,
                "training_reward": training_reward,
                "search_count": int(remote.diagnostics.get("search_count", 0)),
            },
        }
        return AgentLoopOutput(
            prompt_ids=primary["prompt_ids"],
            response_ids=primary_response_ids,
            response_mask=primary_response_mask,
            response_logprobs=primary_logprobs,
            reward_score=training_reward,
            num_turns=len(decision_records),
            metrics=AgentLoopMetrics(
                generate_sequences=metrics.get("generate_sequences", 0.0),
                tool_calls=metrics.get("tool_calls", 0.0),
                num_preempted=int(metrics.get("num_preempted", 0)),
            ),
            extra_fields=extras,
        )


==> anc/dgs_wm_core/webshop_agent/verl_adapter/data.py <==
from __future__ import annotations

import argparse
import hashlib
import json
import math
import random
from collections.abc import Iterable, Sequence
from pathlib import Path
from typing import Any

from webshop_agent.prompts import SYSTEM_PROMPT


DATA_SOURCE = "webshop"
AGENT_NAME = "webshop_agent"
SPLIT_BOUNDS = {"test": (0, 500), "eval": (500, 1500)}


def split_ids(split: str, goal_count: int) -> list[int]:
    if split == "train":
        return list(range(min(1500, goal_count), goal_count))
    if split not in SPLIT_BOUNDS:
        raise ValueError("split must be train, eval, or test")
    start, stop = SPLIT_BOUNDS[split]
    return list(range(min(start, goal_count), min(stop, goal_count)))


def select_train_ids(
    goal_count: int,
    *,
    percent: float = 100.0,
    seed: int = 233,
    align_to: int = 1,
) -> list[int]:
    pool = split_ids("train", goal_count)
    if not 0 < percent <= 100:
        raise ValueError("percent must be in (0, 100]")
    if align_to <= 0:
        raise ValueError("align_to must be positive")
    requested = len(pool) * percent / 100.0
    count = min(len(pool), int(math.ceil(requested / align_to) * align_to))
    shuffled = list(pool)
    random.Random(seed).shuffle(shuffled)
    return sorted(shuffled[:count])


def ids_sha256(ids: Sequence[int]) -> str:
    return hashlib.sha256("\n".join(str(value) for value in ids).encode()).hexdigest()


def goal_manifest_sha256(goals: Sequence[dict[str, Any]]) -> str:
    rows = [f"{int(goal['goal_id'])}\t{goal['instruction']}" for goal in goals]
    return hashlib.sha256("\n".join(rows).encode()).hexdigest()


def verl_record(goal_id: int, instruction: str, *, index: int) -> dict[str, Any]:
    return {
        "data_source": DATA_SOURCE,
        "prompt": [
            {"role": "system", "content": SYSTEM_PROMPT},
            {"role": "user", "content": f"[Task]\n{instruction}"},
        ],
        "agent_name": AGENT_NAME,
        "reward_model": {
            "style": "rule",
            "ground_truth": {"goal_id": int(goal_id)},
        },
        "extra_info": {
            "index": int(index),
            "goal_id": int(goal_id),
            "instruction": str(instruction),
        },
    }


def _schema():
    import pyarrow as pa

    message = pa.struct([pa.field("role", pa.string()), pa.field("content", pa.string())])
    ground_truth = pa.struct([pa.field("goal_id", pa.int64())])
    reward_model = pa.struct(
        [pa.field("style", pa.string()), pa.field("ground_truth", ground_truth)]
    )
    extra_info = pa.struct(
        [
            pa.field("index", pa.int64()),
            pa.field("goal_id", pa.int64()),
            pa.field("instruction", pa.string()),
        ]
    )
    return pa.schema(
        [
            pa.field("data_source", pa.string()),
            pa.field("prompt", pa.list_(message)),
            pa.field("agent_name", pa.string()),
            pa.field("reward_model", reward_model),
            pa.field("extra_info", extra_info),
        ]
    )


def write_parquet(records: Iterable[dict[str, Any]], path: Path) -> int:
    import pyarrow as pa
    import pyarrow.parquet as pq

    rows = list(records)
    if not rows:
        raise ValueError("Cannot write an empty WebShop split")
    path.parent.mkdir(parents=True, exist_ok=True)
    pq.write_table(pa.Table.from_pylist(rows, schema=_schema()), path, compression="zstd")
    return len(rows)


def load_goal_manifest(path: Path) -> list[dict[str, Any]]:
    rows = json.loads(path.read_text(encoding="utf-8"))
    if not isinstance(rows, list):
        raise ValueError("Goal manifest must be a JSON list")
    for index, row in enumerate(rows):
        if int(row["goal_id"]) != index:
            raise ValueError("Goal manifest IDs must be contiguous and in environment order")
    return rows


def prepare(
    goal_manifest: Path,
    output_dir: Path,
    *,
    train_percent: float,
    train_seed: int,
    align_to: int,
) -> dict[str, Any]:
    goals = load_goal_manifest(goal_manifest)
    goal_count = len(goals)
    train_ids = select_train_ids(
        goal_count,
        percent=train_percent,
        seed=train_seed,
        align_to=align_to,
    )
    selections = {
        "train": train_ids,
        "eval": split_ids("eval", goal_count),
        "test": split_ids("test", goal_count),
    }
    output_dir.mkdir(parents=True, exist_ok=True)
    result: dict[str, Any] = {
        "goal_manifest": str(goal_manifest.resolve()),
        "goal_manifest_sha256": goal_manifest_sha256(goals),
        "goal_count": goal_count,
        "train_percent": train_percent,
        "train_seed": train_seed,
        "align_to": align_to,
        "splits": {},
    }
    for split, ids in selections.items():
        manifest_path = output_dir / f"{split}_ids.json"
        manifest_path.write_text(json.dumps(ids, indent=2) + "\n", encoding="utf-8")
        parquet_path = output_dir / f"{split}.parquet"
        write_parquet(
            (
                verl_record(goal_id, goals[goal_id]["instruction"], index=index)
                for index, goal_id in enumerate(ids)
            ),
            parquet_path,
        )
        result["splits"][split] = {
            "count": len(ids),
            "ids_sha256": ids_sha256(ids),
            "ids": str(manifest_path.resolve()),
            "parquet": str(parquet_path.resolve()),
            "parquet_sha256": hashlib.sha256(parquet_path.read_bytes()).hexdigest(),
        }
    report = output_dir / "manifest.json"
    report.write_text(json.dumps(result, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    return result


def prepare_remaining(
    goal_manifest: Path,
    output_dir: Path,
    *,
    previous_manifest: Path,
    train_seed: int,
) -> dict[str, Any]:
    """Prepare the exact train-pool complement of a previous fixed split."""
    goals = load_goal_manifest(goal_manifest)
    goal_count = len(goals)
    parent = json.loads(previous_manifest.read_text(encoding="utf-8"))
    manifest_hash = goal_manifest_sha256(goals)
    if parent.get("goal_manifest_sha256") != manifest_hash:
        raise ValueError("Previous and current goal manifests differ")

    previous_ids_path = Path(parent["splits"]["train"]["ids"])
    previous_ids = [int(value) for value in json.loads(previous_ids_path.read_text(encoding="utf-8"))]
    if parent["splits"]["train"].get("ids_sha256") != ids_sha256(previous_ids):
        raise ValueError("Previous train ID manifest differs from its recorded SHA-256")
    if len(previous_ids) != len(set(previous_ids)):
        raise ValueError("Previous train ID manifest contains duplicates")

    full_train_ids = split_ids("train", goal_count)
    full_train_set = set(full_train_ids)
    previous_set = set(previous_ids)
    if not previous_set <= full_train_set:
        raise ValueError("Previous train IDs are not a subset of the current train pool")
    train_ids = [goal_id for goal_id in full_train_ids if goal_id not in previous_set]
    if previous_set & set(train_ids):
        raise AssertionError("Previous and remaining train selections overlap")
    if previous_set | set(train_ids) != full_train_set:
        raise AssertionError("Previous and remaining train selections do not cover the train pool")

    selections = {
        "train": train_ids,
        "eval": split_ids("eval", goal_count),
        "test": split_ids("test", goal_count),
    }
    output_dir.mkdir(parents=True, exist_ok=True)
    result: dict[str, Any] = {
        "goal_manifest": str(goal_manifest.resolve()),
        "goal_manifest_sha256": manifest_hash,
        "goal_count": goal_count,
        "train_seed": train_seed,
        "selection_kind": "train_pool_complement",
        "previous_manifest": str(previous_manifest.resolve()),
        "previous_train_count": len(previous_ids),
        "previous_train_ids_sha256": ids_sha256(previous_ids),
        "full_train_count": len(full_train_ids),
        "splits": {},
    }
    for split, ids in selections.items():
        manifest_path = output_dir / f"{split}_ids.json"
        manifest_path.write_text(json.dumps(ids, indent=2) + "\n", encoding="utf-8")
        parquet_path = output_dir / f"{split}.parquet"
        write_parquet(
            (
                verl_record(goal_id, goals[goal_id]["instruction"], index=index)
                for index, goal_id in enumerate(ids)
            ),
            parquet_path,
        )
        result["splits"][split] = {
            "count": len(ids),
            "ids_sha256": ids_sha256(ids),
            "ids": str(manifest_path.resolve()),
            "parquet": str(parquet_path.resolve()),
            "parquet_sha256": hashlib.sha256(parquet_path.read_bytes()).hexdigest(),
        }
    report = output_dir / "manifest.json"
    report.write_text(json.dumps(result, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    return result


def main(argv: Sequence[str] | None = None) -> int:
    parser = argparse.ArgumentParser(description="Prepare fixed WebShop verl splits.")
    parser.add_argument("--goal-manifest", type=Path, required=True)
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument("--train-percent", type=float, default=100.0)
    parser.add_argument("--train-seed", type=int, default=233)
    parser.add_argument("--align-to", type=int, default=1)
    parser.add_argument(
        "--previous-manifest",
        type=Path,
        help="Prepare only the train-pool complement recorded by this manifest.",
    )
    args = parser.parse_args(argv)
    if args.previous_manifest is None:
        result = prepare(
            args.goal_manifest,
            args.output_dir,
            train_percent=args.train_percent,
            train_seed=args.train_seed,
            align_to=args.align_to,
        )
    else:
        result = prepare_remaining(
            args.goal_manifest,
            args.output_dir,
            previous_manifest=args.previous_manifest,
            train_seed=args.train_seed,
        )
    print(json.dumps(result, indent=2, sort_keys=True))
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/dgs_wm_core/webshop_agent/verl_adapter/main_ppo.py <==
from __future__ import annotations

import sys
from pathlib import Path

import ray
from hydra import compose, initialize_config_dir

from webshop_agent.verl_adapter.trainer import WebShopWMRayPPOTrainer


def config_dir() -> Path:
    import verl.trainer.main_ppo as main_ppo

    return Path(main_ppo.__file__).resolve().parent / "config"


class TaskRunner:
    def run(self, config):
        import verl.trainer.main_ppo as main_ppo

        original = main_ppo.RayPPOTrainer
        main_ppo.RayPPOTrainer = WebShopWMRayPPOTrainer
        try:
            return main_ppo.TaskRunner().run(config)
        finally:
            main_ppo.RayPPOTrainer = original


def main(argv: list[str] | None = None) -> int:
    from verl.experimental.reward_loop import migrate_legacy_reward_impl
    from verl.trainer.main_ppo import run_ppo
    from verl.utils.device import auto_set_device

    overrides = list(sys.argv[1:] if argv is None else argv)
    show_config = overrides[:2] == ["--cfg", "job"]
    if show_config:
        overrides = overrides[2:]
    with initialize_config_dir(config_dir=str(config_dir()), version_base=None):
        config = compose(config_name="ppo_trainer", overrides=overrides)
    auto_set_device(config)
    config = migrate_legacy_reward_impl(config)
    if show_config:
        from omegaconf import OmegaConf

        print(OmegaConf.to_yaml(config, resolve=True))
        return 0
    run_ppo(config, task_runner_class=ray.remote(num_cpus=1)(TaskRunner))
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/dgs_wm_core/webshop_agent/verl_adapter/response_selector.py <==
from __future__ import annotations

import math
import re
import statistics
from collections import Counter
from dataclasses import dataclass
from typing import Any, Sequence

from verl.workers.rollout.replica import TokenOutput

from webshop_agent.context import remove_page_instruction


ABBREVIATIONS = (
    "Mr.",
    "Mrs.",
    "Ms.",
    "Dr.",
    "Prof.",
    "Sr.",
    "Jr.",
    "St.",
    "vs.",
    "etc.",
    "e.g.",
    "i.e.",
    "U.S.",
    "U.K.",
)

DEFAULT_RESPONSE_SELECTOR_Z_THRESHOLD = 0.5

_BUTTON_LINE = re.compile(
    r"^\[(?P<clicked>clicked )?button\]\s*(?P<label>.*?)\s*"
    r"\[(?P=clicked)?button_\]$",
    re.IGNORECASE,
)
_ASIN = re.compile(r"B[A-Z0-9]{9}", re.IGNORECASE)
_PAGE_HEADER = re.compile(r"^Page\s+\d+\s+\(Total results:\s*\d+\)$", re.IGNORECASE)
_PRICE = re.compile(r"^(?:Price:\s*)?\$", re.IGNORECASE)
_RATING = re.compile(r"^Rating:\s*", re.IGNORECASE)
_INVALID_FEEDBACK_START = re.compile(r"^Invalid action:\s*", re.IGNORECASE)
_UNCHANGED_MARKER = re.compile(r"^The current page has not changed:\s*$", re.IGNORECASE)
_ACTION_FEEDBACK = re.compile(r"^You have clicked\s+.+[.!?]\s*$", re.IGNORECASE)

_BACK_LABELS = {"back to search", "< prev"}
_PAGER_LABELS = {"< prev", "next >"}
_INFO_LABELS = {"description", "features", "reviews"}
_PURCHASE_LABEL = "buy now"
_SEARCH_LABEL = "search"


@dataclass(frozen=True, order=True)
class ObservationRenderPart:
    line_index: int
    part_index: int
    text: str


@dataclass(frozen=True)
class ObservationCandidate:
    line_index: int
    sentence_index: int
    text: str
    kind: str = "sentence"
    render_parts: tuple[ObservationRenderPart, ...] = ()


@dataclass(frozen=True)
class ResponseSelection:
    target_text: str | None
    candidate_count: int
    selected_count: int
    score_count: int
    score_sum: float
    score_squared_sum: float
    score_mean: float
    score_std: float
    z_threshold: float
    score_threshold: float
    candidate_kind_counts: tuple[tuple[str, int], ...] = ()
    selected_kind_counts: tuple[tuple[str, int], ...] = ()


def split_sentences(text: str) -> list[str]:
    """Use the same conservative forward sentence splitter as MuSiQue."""

    normalized = " ".join(str(text).split())
    if not normalized:
        return []
    parts = re.split(r'(?<=[.!?])\s+(?=[A-Z0-9"“‘(\[])', normalized)
    merged: list[str] = []
    for raw_part in parts:
        part = raw_part.strip()
        if not part:
            continue
        if merged and (
            merged[-1].endswith(ABBREVIATIONS)
            or re.search(r"\b[A-Z]\.$", merged[-1])
        ):
            merged[-1] += " " + part
        else:
            merged.append(part)
    return merged


def build_observation_candidates(
    observation: str,
    *,
    instruction: str,
) -> list[ObservationCandidate]:
    """Preserve UI line boundaries, then apply MuSiQue splitting within each line."""

    visible = remove_page_instruction(observation, instruction)
    candidates: list[ObservationCandidate] = []
    for line_index, raw_line in enumerate(visible.splitlines()):
        line = raw_line.strip()
        if not line or line == "WebShop":
            continue
        for sentence_index, sentence in enumerate(split_sentences(line)):
            candidates.append(
                ObservationCandidate(
                    line_index=line_index,
                    sentence_index=sentence_index,
                    text=sentence,
                )
            )
    return candidates


def _normalize_for_match(text: str) -> str:
    return " ".join(str(text).split()).casefold()


def _instruction_line_indices(lines: Sequence[str], instruction: str) -> set[int]:
    """Find an exact renderer-owned Instruction block anywhere in an observation."""

    expected = _normalize_for_match(instruction)
    if not expected:
        return set()
    for start, raw_line in enumerate(lines):
        stripped = raw_line.strip()
        if not stripped.casefold().startswith("instruction:"):
            continue
        payload = stripped.split(":", 1)[1].strip()
        pieces = [payload] if payload else []
        for stop in range(start, len(lines)):
            if stop > start:
                value = lines[stop].strip()
                if not value:
                    continue
                if _BUTTON_LINE.fullmatch(value) or _PAGE_HEADER.fullmatch(value):
                    break
                pieces.append(value)
            rendered = _normalize_for_match(" ".join(pieces))
            if rendered == expected:
                return set(range(start, stop + 1))
            if rendered and not expected.startswith(rendered):
                break
    return set()


def _button_label(text: str) -> tuple[str, bool] | None:
    match = _BUTTON_LINE.fullmatch(text.strip())
    if match is None:
        return None
    return match.group("label").strip(), bool(match.group("clicked"))


def _part(line_index: int, text: str, part_index: int = 0) -> ObservationRenderPart:
    return ObservationRenderPart(line_index=line_index, part_index=part_index, text=text)


def _candidate(kind: str, parts: Sequence[ObservationRenderPart]) -> ObservationCandidate:
    ordered = tuple(sorted(set(parts)))
    if not ordered:
        raise ValueError(f"UI-block candidate {kind!r} has no render parts")
    return ObservationCandidate(
        line_index=ordered[0].line_index,
        sentence_index=ordered[0].part_index,
        text="\n".join(part.text for part in ordered),
        kind=kind,
        render_parts=ordered,
    )


def _infer_page_type(lines: Sequence[tuple[int, str]]) -> str:
    values = [text for _, text in lines]
    if any(_PAGE_HEADER.fullmatch(text) for text in values):
        return "search_results"
    labels = {
        value[0].casefold()
        for text in values
        if (value := _button_label(text)) is not None
    }
    if _PURCHASE_LABEL in labels:
        return "product_main"
    if _SEARCH_LABEL in labels and "back to search" not in labels:
        return "search_home"
    if any(text.casefold().startswith("thank you for shopping") for text in values):
        return "done"
    return "unknown"


def _feedback_candidates(
    lines: Sequence[tuple[int, str]],
) -> tuple[list[ObservationCandidate], set[int]]:
    """Keep harness feedback as selectable semantic blocks before the visible page."""

    first_ui = next(
        (
            offset
            for offset, (_, text) in enumerate(lines)
            if _button_label(text) is not None or _PAGE_HEADER.fullmatch(text)
        ),
        len(lines),
    )
    prefix = list(lines[:first_ui])
    candidates: list[ObservationCandidate] = []
    consumed: set[int] = set()
    offset = 0
    while offset < len(prefix):
        line_index, text = prefix[offset]
        if _INVALID_FEEDBACK_START.match(text):
            parts = [_part(line_index, text)]
            consumed.add(line_index)
            offset += 1
            while offset < len(prefix):
                current_index, current = prefix[offset]
                if _INVALID_FEEDBACK_START.match(current):
                    break
                parts.append(_part(current_index, current))
                consumed.add(current_index)
                offset += 1
                if _UNCHANGED_MARKER.match(current):
                    break
            candidates.append(_candidate("feedback/invalid", parts))
            continue
        if _ACTION_FEEDBACK.match(text):
            candidates.append(_candidate("feedback/action", [_part(line_index, text)]))
            consumed.add(line_index)
            offset += 1
            continue
        parts = [_part(line_index, text)]
        consumed.add(line_index)
        offset += 1
        while offset < len(prefix):
            current_index, current = prefix[offset]
            if _INVALID_FEEDBACK_START.match(current) or _ACTION_FEEDBACK.match(current):
                break
            parts.append(_part(current_index, current))
            consumed.add(current_index)
            offset += 1
        candidates.append(_candidate("feedback/other", parts))
    return candidates, consumed


def _search_result_candidates(
    lines: Sequence[tuple[int, str]],
    candidates: list[ObservationCandidate],
    assigned: set[int],
) -> None:
    back_parts: list[ObservationRenderPart] = []
    pager_parts: list[ObservationRenderPart] = []
    for line_index, text in lines:
        button = _button_label(text)
        label = button[0].casefold() if button else None
        if label == "back to search":
            back_parts.append(_part(line_index, text))
            assigned.add(line_index)
        elif label in _PAGER_LABELS or _PAGE_HEADER.fullmatch(text):
            pager_parts.append(_part(line_index, text))
            assigned.add(line_index)
    if back_parts:
        candidates.append(_candidate("navigation/back", back_parts))
    if pager_parts:
        candidates.append(_candidate("navigation/pagination", pager_parts))

    for offset, (line_index, text) in enumerate(lines):
        if line_index in assigned:
            continue
        button = _button_label(text)
        if button is None or _ASIN.fullmatch(button[0]) is None:
            continue
        parts = [_part(line_index, text)]
        assigned.add(line_index)
        for next_index, next_text in lines[offset + 1 :]:
            if next_index in assigned:
                break
            if _button_label(next_text) is not None or _PAGE_HEADER.fullmatch(next_text):
                break
            parts.append(_part(next_index, next_text))
            assigned.add(next_index)
            if _PRICE.match(next_text):
                break
        candidates.append(_candidate("product/search_card", parts))


def _option_candidates(
    lines: Sequence[tuple[int, str]],
    candidates: list[ObservationCandidate],
    assigned: set[int],
) -> list[ObservationRenderPart]:
    selected_parts: list[ObservationRenderPart] = []
    for offset, (line_index, text) in enumerate(lines):
        if line_index in assigned or _button_label(text) is not None:
            continue
        if _PRICE.match(text) or _RATING.match(text) or _PAGE_HEADER.fullmatch(text):
            continue
        option_rows: list[tuple[int, str, bool]] = []
        for next_index, next_text in lines[offset + 1 :]:
            button = _button_label(next_text)
            if button is None:
                break
            label, clicked = button
            if label.casefold() in _BACK_LABELS | _INFO_LABELS | {_PURCHASE_LABEL, _SEARCH_LABEL, "next >"}:
                break
            option_rows.append((next_index, next_text, clicked))
        if not option_rows:
            continue
        header = _part(line_index, text)
        assigned.add(line_index)
        for next_index, next_text, clicked in option_rows:
            option_part = _part(next_index, next_text)
            candidates.append(_candidate("product/option", [header, option_part]))
            assigned.add(next_index)
            if clicked:
                selected_parts.extend((header, option_part))
    return selected_parts


def _product_page_candidates(
    lines: Sequence[tuple[int, str]],
    candidates: list[ObservationCandidate],
    assigned: set[int],
) -> None:
    history_parts: list[ObservationRenderPart] = []
    info_parts: list[ObservationRenderPart] = []
    buy_part: ObservationRenderPart | None = None
    for line_index, text in lines:
        button = _button_label(text)
        if button is None:
            continue
        label = button[0].casefold()
        if label in _BACK_LABELS:
            history_parts.append(_part(line_index, text))
            assigned.add(line_index)
        elif label in _INFO_LABELS:
            info_parts.append(_part(line_index, text))
            assigned.add(line_index)
        elif label == _PURCHASE_LABEL:
            buy_part = _part(line_index, text)
            assigned.add(line_index)
    if history_parts:
        candidates.append(_candidate("navigation/history", history_parts))
    if info_parts:
        candidates.append(_candidate("navigation/product_info", info_parts))

    selected_option_parts = _option_candidates(lines, candidates, assigned)
    price_offsets = [offset for offset, (_, text) in enumerate(lines) if _PRICE.match(text)]
    core_parts: list[ObservationRenderPart] = list(selected_option_parts)
    if price_offsets:
        price_offset = price_offsets[0]
        title_parts: list[ObservationRenderPart] = []
        for prior_index, prior_text in reversed(lines[:price_offset]):
            if prior_index in assigned:
                if title_parts:
                    break
                continue
            if _button_label(prior_text) is not None:
                break
            title_parts.append(_part(prior_index, prior_text))
        core_parts.extend(reversed(title_parts))
        price_index, price_text = lines[price_offset]
        core_parts.append(_part(price_index, price_text))
        assigned.add(price_index)
        for next_index, next_text in lines[price_offset + 1 :]:
            if _RATING.match(next_text):
                core_parts.append(_part(next_index, next_text))
                assigned.add(next_index)
                break
        for part in title_parts:
            assigned.add(part.line_index)
    if buy_part is not None:
        core_parts.append(buy_part)
    if core_parts and buy_part is not None:
        candidates.append(_candidate("product/purchase_core", core_parts))


def _fallback_candidates(
    lines: Sequence[tuple[int, str]],
    candidates: list[ObservationCandidate],
    assigned: set[int],
    *,
    split_prose: bool,
) -> None:
    for line_index, text in lines:
        if line_index in assigned:
            continue
        if _button_label(text) is not None or not split_prose:
            candidates.append(_candidate("content/control" if _button_label(text) else "content/text", [_part(line_index, text)]))
            assigned.add(line_index)
            continue
        sentences = split_sentences(text)
        for sentence_index, sentence in enumerate(sentences):
            candidates.append(
                _candidate(
                    "content/prose",
                    [_part(line_index, sentence, sentence_index)],
                )
            )
        assigned.add(line_index)


def build_ui_block_candidates(
    observation: str,
    *,
    instruction: str,
    page_type: str | None = None,
) -> list[ObservationCandidate]:
    """Build WebShop-aware response candidates while preserving visible feedback."""

    raw_lines = str(observation).splitlines()
    removed_instruction = _instruction_line_indices(raw_lines, instruction)
    lines = [
        (line_index, text)
        for line_index, raw_line in enumerate(raw_lines)
        if line_index not in removed_instruction
        and (text := raw_line.strip())
        and text != "WebShop"
    ]
    normalized_page_type = str(page_type or "").strip().lower() or _infer_page_type(lines)
    candidates, assigned = _feedback_candidates(lines)
    if normalized_page_type == "search_results":
        _search_result_candidates(lines, candidates, assigned)
        split_prose = False
    elif normalized_page_type.startswith("product_") or normalized_page_type == "product_main":
        _product_page_candidates(lines, candidates, assigned)
        split_prose = normalized_page_type != "product_main"
    else:
        split_prose = normalized_page_type not in {"search_home", "done"}
    _fallback_candidates(
        lines,
        candidates,
        assigned,
        split_prose=split_prose,
    )
    return sorted(
        candidates,
        key=lambda candidate: (
            candidate.line_index,
            candidate.sentence_index,
            candidate.kind,
        ),
    )


def select_above_transition_mean(
    candidates: Sequence[ObservationCandidate],
    scores: Sequence[float],
    *,
    z_threshold: float = DEFAULT_RESPONSE_SELECTOR_Z_THRESHOLD,
) -> ResponseSelection:
    if len(candidates) != len(scores):
        raise ValueError("Observation candidate and score counts differ")
    z_threshold = float(z_threshold)
    if not math.isfinite(z_threshold) or z_threshold < 0:
        raise ValueError("Response selector z threshold must be finite and non-negative")
    values = [float(value) for value in scores]
    if any(not math.isfinite(value) for value in values):
        raise ValueError("Response selector scores must be finite")
    if not values:
        return ResponseSelection(
            target_text=None,
            candidate_count=0,
            selected_count=0,
            score_count=0,
            score_sum=0.0,
            score_squared_sum=0.0,
            score_mean=0.0,
            score_std=0.0,
            z_threshold=z_threshold,
            score_threshold=0.0,
        )

    score_mean = statistics.fmean(values)
    score_std = statistics.pstdev(values)
    score_threshold = score_mean + z_threshold * score_std
    selected_candidates = [
        candidate
        for candidate, score in zip(candidates, values, strict=True)
        if score > score_threshold
    ]
    if selected_candidates and any(candidate.render_parts for candidate in selected_candidates):
        rendered: dict[tuple[int, int], str] = {}
        for candidate in selected_candidates:
            parts = candidate.render_parts or (
                ObservationRenderPart(candidate.line_index, candidate.sentence_index, candidate.text),
            )
            for part in parts:
                key = (part.line_index, part.part_index)
                previous = rendered.setdefault(key, part.text)
                if previous != part.text:
                    raise ValueError(f"Conflicting UI-block render text at {key}: {previous!r} != {part.text!r}")
        target_text = "\n".join(rendered[key] for key in sorted(rendered))
    else:
        target_text = "\n".join(candidate.text for candidate in selected_candidates)
    candidate_kind_counts = tuple(sorted(Counter(candidate.kind for candidate in candidates).items()))
    selected_kind_counts = tuple(sorted(Counter(candidate.kind for candidate in selected_candidates).items()))
    return ResponseSelection(
        target_text=target_text if selected_candidates else None,
        candidate_count=len(candidates),
        selected_count=len(selected_candidates),
        score_count=len(values),
        score_sum=sum(values),
        score_squared_sum=sum(value * value for value in values),
        score_mean=score_mean,
        score_std=score_std,
        z_threshold=z_threshold,
        score_threshold=score_threshold,
        candidate_kind_counts=candidate_kind_counts,
        selected_kind_counts=selected_kind_counts,
    )


def extract_teacher_forced_target_logprobs(
    token_output: TokenOutput,
    *,
    context_length: int,
    target_ids: Sequence[int],
) -> list[float]:
    """Read target-token log-probs from VERL's vLLM prompt-logprob output."""

    if context_length <= 0:
        raise ValueError("Teacher-forced context must contain at least one token")
    normalized_target_ids = [int(value) for value in target_ids]
    if not normalized_target_ids:
        raise ValueError("Teacher-forced target must contain at least one token")
    prompt_token_ids = token_output.extra_fields.get("prompt_ids")
    prompt_logprobs = token_output.extra_fields.get("prompt_logprobs")
    expected_length = context_length + len(normalized_target_ids)
    if prompt_token_ids is None or prompt_logprobs is None:
        raise ValueError("vLLM response is missing prompt-logprob fields")
    if len(prompt_token_ids) != expected_length or len(prompt_logprobs) != expected_length:
        raise ValueError(
            "vLLM prompt-logprob length mismatch: "
            f"ids={len(prompt_token_ids)}, logprobs={len(prompt_logprobs)}, "
            f"expected={expected_length}"
        )

    values: list[float] = []
    for offset, expected_token_id in enumerate(normalized_target_ids):
        row_index = context_length - 1 + offset
        token_row: Any = prompt_token_ids[row_index]
        logprob_row: Any = prompt_logprobs[row_index]
        if not isinstance(token_row, (list, tuple)) or len(token_row) != 1:
            raise ValueError("Expected one actual-token ID per prompt-logprob row")
        if not isinstance(logprob_row, (list, tuple)) or len(logprob_row) != 1:
            raise ValueError("Expected one actual-token log-prob per prompt-logprob row")
        actual_token_id = int(token_row[0])
        if actual_token_id != expected_token_id:
            raise ValueError(
                "Teacher-forced target alignment failed: "
                f"offset={offset}, expected={expected_token_id}, actual={actual_token_id}"
            )
        value = float(logprob_row[0])
        if not math.isfinite(value):
            raise ValueError("Teacher-forced target log-prob is not finite")
        values.append(value)
    return values


==> anc/dgs_wm_core/webshop_agent/verl_adapter/trainer.py <==
from __future__ import annotations

import json
import math
import re
import shutil
import subprocess
import sys
import uuid
from functools import partial
from pathlib import Path
from typing import Any

import numpy as np
import torch
from omegaconf import OmegaConf, open_dict
from tensordict import TensorDict
from torch.utils.data import Sampler
from torchdata.stateful_dataloader import StatefulDataLoader

from verl import DataProto
from verl.protocol import pad_dataproto_to_divisor, unpad_dataproto
from verl.trainer.ppo.ray_trainer import RayPPOTrainer
from verl.utils import tensordict_utils as tu
from verl.utils.config import omega_conf_to_dataclass
from verl.utils.metric import AggregationType, Metric
from verl.workers.utils.losses import ppo_loss
from verl.workers.utils.padding import no_padding_2_padding


def _constant_field(data, name: str) -> float:
    values = data[name].float().reshape(-1)
    if values.numel() == 0:
        raise ValueError(f"Joint actor field {name!r} is empty")
    if not torch.allclose(values, values[0].expand_as(values)):
        raise ValueError(f"Joint actor field {name!r} must be constant inside a mini-batch")
    return float(values[0].item())


def _validate_gamma(value: float) -> float:
    gamma = float(value)
    if gamma < 0 or not math.isfinite(gamma):
        raise ValueError("wm_confidence_decay_gamma must be finite and non-negative")
    return gamma


def rollout_correction_enabled(config: Any) -> bool:
    if config is None:
        return False
    getter = config.get if hasattr(config, "get") else lambda name, default=None: default
    return bool(
        getter("rollout_is", None)
        or getter("rollout_rs", None)
        or getter("bypass_mode", False)
    )


def wm_confidence_statistics(
    log_prob: torch.Tensor,
    mask: torch.Tensor,
    is_positive: torch.Tensor,
    has_relevance_label: torch.Tensor | None = None,
    *,
    gamma: float,
) -> dict[str, torch.Tensor]:
    gamma = _validate_gamma(gamma)
    if log_prob.ndim != 2 or mask.shape != log_prob.shape:
        raise ValueError(
            "WM log-prob and mask must have the same two-dimensional shape: "
            f"log_prob={tuple(log_prob.shape)}, mask={tuple(mask.shape)}"
        )
    mask = mask.to(bool)
    is_positive = is_positive.to(bool).reshape(-1)
    if is_positive.numel() != log_prob.shape[0]:
        raise ValueError(
            "WM relevance labels must have one value per transition: "
            f"labels={is_positive.numel()}, transitions={log_prob.shape[0]}"
        )
    if has_relevance_label is None:
        has_relevance_label = torch.ones_like(is_positive, dtype=torch.bool)
    else:
        has_relevance_label = has_relevance_label.to(bool).reshape(-1)
        if has_relevance_label.numel() != log_prob.shape[0]:
            raise ValueError(
                "WM relevance-label masks must have one value per transition: "
                f"masks={has_relevance_label.numel()}, transitions={log_prob.shape[0]}"
            )
    token_nll = torch.where(mask, -log_prob, torch.zeros_like(log_prob))
    token_count = mask.sum(-1)
    valid = token_count > 0
    mean_nll = token_nll.sum(-1) / token_count.clamp_min(1).to(token_nll.dtype)
    confidence = torch.exp(-mean_nll.detach()).clamp(0.0, 1.0)
    confidence = torch.where(valid, confidence, torch.zeros_like(confidence))
    weight = valid.to(token_nll.dtype) if gamma == 0 else torch.where(
        valid, (1.0 - confidence).pow(gamma), torch.zeros_like(confidence)
    )
    return {
        "token_nll": token_nll,
        "token_count": token_count,
        "valid": valid,
        "positive": valid & has_relevance_label & is_positive,
        "negative": valid & has_relevance_label & ~is_positive,
        "unlabeled": valid & ~has_relevance_label,
        "confidence": confidence,
        "weight": weight.detach(),
    }


def _append_group_metrics(metrics, prefix: str, stats, row_mask) -> None:
    row_mask = row_mask.to(bool)
    nll = stats["token_nll"].sum(-1)
    tokens = stats["token_count"].to(nll.dtype)
    weight = stats["weight"]
    values = {
        f"{prefix}_nll_sum": (nll * row_mask).sum(),
        f"{prefix}_weighted_nll_sum": (nll * weight * row_mask).sum(),
        f"{prefix}_token_count": (tokens * row_mask).sum(),
        f"{prefix}_confidence_sum": (stats["confidence"] * row_mask).sum(),
        f"{prefix}_weight_sum": (weight * row_mask).sum(),
        f"{prefix}_transition_count": row_mask.sum().float(),
    }
    for name, value in values.items():
        metrics[name] = Metric(value=value, aggregation=AggregationType.SUM)


def joint_ppo_wm_loss(config, model_output, data: TensorDict, dp_group=None, *, gamma: float = 0.0):
    if config.loss_agg_mode != "token-mean":
        raise ValueError("WebShop joint WM loss requires actor.loss_agg_mode=token-mean")
    union_mask = data["response_mask"].to(bool)
    is_wm = data["is_wm"].to(bool).reshape(-1, 1)
    rl_mask = union_mask & ~is_wm
    wm_mask = union_mask & is_wm
    log_prob = no_padding_2_padding(model_output["log_probs"], data)

    original_mask = data["response_mask"]
    data["response_mask"] = rl_mask.to(original_mask.dtype)
    try:
        policy_loss, metrics = ppo_loss(config=config, model_output=model_output, data=data, dp_group=dp_group)
    finally:
        data["response_mask"] = original_mask
    policy_loss = policy_loss * _constant_field(data, "rl_loss_scale")

    stats = wm_confidence_statistics(
        log_prob,
        wm_mask,
        data["wm_is_positive"],
        data.get("wm_has_relevance_label"),
        gamma=gamma,
    )
    batch_num_tokens = data["batch_num_tokens"]
    dp_size = data["dp_size"]
    wm_scale = _constant_field(data, "wm_loss_scale")
    unweighted = stats["token_nll"].sum() / batch_num_tokens * dp_size * wm_scale
    weighted = (
        (stats["token_nll"] * stats["weight"].reshape(-1, 1)).sum()
        / batch_num_tokens
        * dp_size
        * wm_scale
    )
    metrics["wm_loss"] = Metric(value=weighted, aggregation=AggregationType.SUM)
    metrics["wm_loss_unweighted"] = Metric(value=unweighted, aggregation=AggregationType.SUM)
    metrics["wm_target_tokens"] = Metric(
        value=wm_mask.sum().float(), aggregation=AggregationType.SUM
    )
    _append_group_metrics(metrics, "wm", stats, stats["valid"])
    _append_group_metrics(metrics, "wm_positive", stats, stats["positive"])
    _append_group_metrics(metrics, "wm_negative", stats, stats["negative"])
    _append_group_metrics(metrics, "wm_unlabeled", stats, stats["unlabeled"])
    return policy_loss + weighted, metrics


def _pad_prompt(ids: list[int], width: int, pad_token_id: int, dtype) -> tuple[torch.Tensor, torch.Tensor]:
    if not ids or len(ids) > width:
        raise ValueError(f"Invalid turn prompt length {len(ids)} for width {width}")
    pad = width - len(ids)
    return (
        torch.tensor([pad_token_id] * pad + ids, dtype=dtype),
        torch.tensor([0] * pad + [1] * len(ids), dtype=torch.long),
    )


def _tensor_row(
    *,
    prompt_ids: list[int],
    response_ids: list[int],
    loss_mask: list[int],
    advantage: float,
    template: dict[str, torch.Tensor],
    pad_token_id: int,
) -> dict[str, torch.Tensor]:
    prompt_width = int(template["prompts"].shape[-1])
    response_width = int(template["responses"].shape[-1])
    if len(response_ids) > response_width or len(loss_mask) != len(response_ids):
        raise ValueError("Turn response or loss mask exceeds configured response width")
    if any(value not in (0, 1) for value in loss_mask) or not any(loss_mask):
        raise ValueError("Turn loss mask must be binary and non-empty")
    prompt, prompt_attention = _pad_prompt(
        [int(value) for value in prompt_ids], prompt_width, pad_token_id, template["prompts"].dtype
    )
    pad = response_width - len(response_ids)
    responses = torch.tensor(
        [int(value) for value in response_ids] + [pad_token_id] * pad,
        dtype=template["responses"].dtype,
    )
    response_attention = torch.tensor(
        [1] * len(response_ids) + [0] * pad,
        dtype=template["attention_mask"].dtype,
    )
    response_mask = torch.tensor(loss_mask + [0] * pad, dtype=template["response_mask"].dtype)
    attention = torch.cat([prompt_attention.to(response_attention.dtype), response_attention])
    input_ids = torch.cat([prompt, responses])
    positions = (attention.long().cumsum(-1) - 1).clamp_min(0) * attention.long()
    row = {
        "prompts": prompt,
        "responses": responses,
        "response_mask": response_mask,
        "input_ids": input_ids,
        "attention_mask": attention,
        "position_ids": positions.to(template["position_ids"].dtype),
        "advantages": torch.full_like(template["advantages"], float(advantage)),
    }
    for name in ("old_log_probs", "ref_log_prob", "rollout_is_weights"):
        if name in template:
            row[name] = torch.zeros_like(template[name])
    return row


def _trajectory_advantage(batch: DataProto, index: int) -> float:
    mask = batch.batch["response_mask"][index].to(bool)
    values = batch.batch["advantages"][index][mask]
    if values.numel() == 0:
        raise ValueError("Trajectory has no advantage-bearing action token")
    if not torch.allclose(values, values[0].expand_as(values), atol=1e-6, rtol=1e-5):
        raise ValueError("WebShop GRPO expects one outcome advantage per trajectory")
    return float(values[0].item())


def build_turn_batch(
    batch: DataProto,
    *,
    pad_token_id: int,
    data_parallel_size: int = 1,
) -> DataProto:
    if data_parallel_size <= 0:
        raise ValueError("data_parallel_size must be positive")
    records_by_trajectory = batch.non_tensor_batch.get("decision_records")
    transitions_by_trajectory = batch.non_tensor_batch.get("wm_transitions")
    if records_by_trajectory is None or len(records_by_trajectory) != len(batch.batch):
        raise ValueError("Rollout batch lacks aligned decision_records")
    rows = []
    row_transitions = []
    for trajectory_index, records in enumerate(records_by_trajectory):
        template = {
            name: batch.batch[name][trajectory_index]
            for name in batch.batch.keys()
            if name not in {"old_log_probs", "ref_log_prob", "rollout_log_probs", "entropys"}
        }
        advantage = _trajectory_advantage(batch, trajectory_index)
        trajectory_transitions = transitions_by_trajectory[trajectory_index] or []
        transitions_by_decision: dict[int, list[dict[str, Any]]] = {}
        for transition in trajectory_transitions:
            transitions_by_decision.setdefault(int(transition["decision"]), []).append(transition)
        for record in records:
            overflow = [int(value) for value in record["context_overflow_ids"]]
            action = [int(value) for value in record["action_ids"]]
            action_penalty = float(record.get("action_penalty", 0.0))
            if not math.isfinite(action_penalty) or action_penalty < 0:
                raise ValueError("Action penalty must be finite and non-negative")
            rows.append(
                _tensor_row(
                    prompt_ids=record["prompt_ids"],
                    response_ids=overflow + action,
                    loss_mask=[0] * len(overflow) + [1] * len(action),
                    advantage=advantage - action_penalty,
                    template=template,
                    pad_token_id=pad_token_id,
                )
            )
            row_transitions.append(transitions_by_decision.get(int(record["decision"]), []))
    real_row_count = len(rows)
    while len(rows) % data_parallel_size:
        rows.append(_dummy(rows[0]))
        row_transitions.append([])
    names = rows[0].keys()
    stacked = {name: torch.stack([row[name] for row in rows]) for name in names}
    result = DataProto(
        batch=TensorDict(stacked, batch_size=len(rows)),
        non_tensor_batch={"wm_transitions": np.array(row_transitions, dtype=object)},
        meta_info=dict(batch.meta_info),
    )
    result.meta_info["real_turn_row_count"] = real_row_count
    result.meta_info["turn_padding_rows"] = len(rows) - real_row_count
    return result


def _dummy(template: dict[str, torch.Tensor]) -> dict[str, torch.Tensor]:
    row = {name: value.clone() for name, value in template.items()}
    row["response_mask"].zero_()
    row["advantages"].zero_()
    for name in ("old_log_probs", "ref_log_prob", "rollout_is_weights"):
        if name in row:
            row[name].zero_()
    return row


def _rebalance_empty_rl_minibatches(
    rows: list[tuple[dict[str, torch.Tensor], bool, bool, bool]],
    mini_batch_size: int,
) -> None:
    """Move RL rows into WM-only logical mini-batches when necessary.

    WM rows are appended after their source turn row.  A trajectory with many
    selected WM transitions can therefore straddle a mini-batch boundary and
    leave a logical mini-batch containing only WM rows.  The joint loss needs
    at least one RL action token in every logical mini-batch, so move one RL
    row from a donor batch with at least two RL rows into each empty batch.
    The common case is left untouched to preserve the existing ordering.
    """
    if mini_batch_size <= 0 or len(rows) % mini_batch_size:
        raise ValueError("Joint rows must be padded to a positive mini-batch divisor")

    def rl_tokens(row) -> int:
        template, is_wm, _, _ = row
        if is_wm:
            return 0
        return int(template["response_mask"].sum().item())

    logical_batches = len(rows) // mini_batch_size
    rl_indices = [
        [
            index
            for index in range(start, start + mini_batch_size)
            if rl_tokens(rows[index]) > 0
        ]
        for start in range(0, len(rows), mini_batch_size)
    ]
    empty = [index for index, batch_indices in enumerate(rl_indices) if not batch_indices]
    if not empty:
        return

    for target in empty:
        donors = [
            index
            for index, batch_indices in enumerate(rl_indices)
            if len(batch_indices) >= 2 and index != target
        ]
        if not donors:
            raise ValueError("Every joint mini-batch must contain RL action tokens")
        donor = max(donors, key=lambda index: len(rl_indices[index]))
        donor_start = donor * mini_batch_size
        target_start = target * mini_batch_size
        donor_row = rl_indices[donor][0]
        target_row = next(
            (
                index
                for index in range(target_start, target_start + mini_batch_size)
                if rl_tokens(rows[index]) == 0
            ),
            None,
        )
        if target_row is None:
            raise ValueError("Every joint mini-batch must contain RL action tokens")
        rows[donor_row], rows[target_row] = rows[target_row], rows[donor_row]
        rl_indices[donor].pop(0)
        rl_indices[target].append(target_row)


def build_joint_batch(
    turn_batch: DataProto,
    *,
    pad_token_id: int,
    wm_loss_coef: float,
    mini_batch_size: int,
    data_parallel_size: int,
) -> DataProto:
    rows: list[tuple[dict[str, torch.Tensor], bool, bool, bool]] = []
    wm_count = 0
    transitions_by_row = turn_batch.non_tensor_batch["wm_transitions"]
    for index in range(len(turn_batch.batch)):
        template = {name: turn_batch.batch[name][index] for name in turn_batch.batch.keys()}
        rows.append((template, False, False, False))
        if wm_loss_coef == 0:
            continue
        for transition in transitions_by_row[index] or []:
            target_ids = [int(value) for value in transition["target_ids"]]
            prefix = [int(value) for value in transition["response_prefix_ids"]]
            target_mask = [int(value) for value in transition["target_loss_mask"]]
            rows.append(
                (
                    _tensor_row(
                        prompt_ids=transition["prompt_ids"],
                        response_ids=prefix + target_ids,
                        loss_mask=[0] * len(prefix) + target_mask,
                        advantage=0.0,
                        template=template,
                        pad_token_id=pad_token_id,
                    ),
                    True,
                    bool(transition["wm_is_positive"]),
                    bool(transition.get("wm_has_relevance_label", True)),
                )
            )
            wm_count += 1
    dummy_template = next((row for row, is_wm, _, _ in rows if is_wm), _dummy(rows[0][0]))
    while len(rows) % mini_batch_size:
        rows.append((_dummy(dummy_template), True, False, False))

    _rebalance_empty_rl_minibatches(rows, mini_batch_size)

    stacked = {
        name: torch.stack([row[name] for row, _, _, _ in rows])
        for name in rows[0][0].keys()
    }
    is_wm = torch.tensor([value for _, value, _, _ in rows], dtype=torch.bool)
    positive = torch.tensor([value for _, _, value, _ in rows], dtype=torch.bool)
    has_relevance_label = torch.tensor([value for _, _, _, value in rows], dtype=torch.bool)
    rl_scales = torch.zeros(len(rows))
    wm_scales = torch.zeros(len(rows))
    for start in range(0, len(rows), mini_batch_size):
        stop = start + mini_batch_size
        mask = stacked["response_mask"][start:stop].float()
        kinds = is_wm[start:stop]
        rl_tokens = float(mask[~kinds].sum())
        wm_tokens = float(mask[kinds].sum())
        total = rl_tokens + wm_tokens
        if rl_tokens <= 0 or total <= 0:
            raise ValueError("Every joint mini-batch must contain RL action tokens")
        rl_scales[start:stop] = total / rl_tokens
        wm_scales[start:stop] = wm_loss_coef * total / wm_tokens if wm_tokens else 0.0
    stacked.update(
        {
            "is_wm": is_wm,
            "wm_is_positive": positive,
            "wm_has_relevance_label": has_relevance_label,
            "rl_loss_scale": rl_scales,
            "wm_loss_scale": wm_scales,
        }
    )
    if data_parallel_size > 1:
        if mini_batch_size % data_parallel_size:
            raise ValueError("Actor mini-batch size must be divisible by data-parallel size")
        local = mini_batch_size // data_parallel_size
        logical = len(rows) // mini_batch_size
        order = []
        for rank in range(data_parallel_size):
            for logical_batch in range(logical):
                begin = logical_batch * mini_batch_size + rank * local
                order.extend(range(begin, begin + local))
        index = torch.tensor(order, dtype=torch.long)
        stacked = {name: value.index_select(0, index) for name, value in stacked.items()}
    joint = DataProto(batch=TensorDict(stacked, batch_size=len(rows)), non_tensor_batch={}, meta_info=dict(turn_batch.meta_info))
    joint.meta_info["turn_row_count"] = len(turn_batch.batch)
    joint.meta_info["wm_transition_count"] = wm_count
    joint.meta_info["padding_rows"] = len(rows) - len(turn_batch.batch) - wm_count
    return joint


def _sum_metric(value: Any) -> float:
    if isinstance(value, (list, tuple, np.ndarray)):
        return sum(_sum_metric(item) for item in value)
    if isinstance(value, torch.Tensor):
        return float(value.detach().sum())
    return float(value)


def derive_wm_metrics(metrics: dict[str, Any]) -> None:
    for source, output in (
        ("wm", "wm"),
        ("wm_positive", "wm/positive"),
        ("wm_negative", "wm/negative"),
        ("wm_unlabeled", "wm/unlabeled"),
    ):
        values = {
            suffix: _sum_metric(metrics.get(f"actor/{source}_{suffix}", 0.0))
            for suffix in (
                "nll_sum", "weighted_nll_sum", "token_count", "confidence_sum", "weight_sum", "transition_count"
            )
        }
        transitions = values["transition_count"]
        tokens = values["token_count"]
        metrics[f"{output}/confidence"] = [values["confidence_sum"] / transitions if transitions else 0.0]
        metrics[f"{output}/effective_weight"] = [values["weight_sum"] / transitions if transitions else 0.0]
        metrics[f"{output}/unweighted_ce"] = [values["nll_sum"] / tokens if tokens else 0.0]
        metrics[f"{output}/weighted_ce"] = [values["weighted_nll_sum"] / tokens if tokens else 0.0]
        for suffix in values:
            metrics.pop(f"actor/{source}_{suffix}", None)


def generate_sequences_with_padding(generate_sequences, prompts: DataProto, *, divisor: int) -> DataProto:
    """Pad only AgentLoop dispatch, then remove generated padding before reward/training."""
    padded, pad_size = pad_dataproto_to_divisor(prompts, divisor)
    output = generate_sequences(padded)
    return unpad_dataproto(output, pad_size=pad_size) if pad_size else output


def generate_sequences_without_wm_targets(generate_sequences, prompts: DataProto) -> DataProto:
    """Disable auxiliary selector work during validation rollouts."""

    prompts.non_tensor_batch["_webshop_generate_wm_targets"] = np.zeros(
        len(prompts), dtype=bool
    )
    return generate_sequences(prompts)


def response_selector_metrics(non_tensor_batch: dict[str, Any]) -> dict[str, float]:
    def values(name: str, dtype) -> np.ndarray:
        return np.asarray(non_tensor_batch.get(name, []), dtype=dtype).reshape(-1)

    transitions = values("wm_selector_transition_count", np.int64)
    processed = values("wm_selector_processed_transition_count", np.int64)
    failed = values("wm_selector_failed_transition_count", np.int64)
    skipped = values("wm_selector_skipped_transition_count", np.int64)
    candidates = values("wm_selector_candidate_count", np.int64)
    selected = values("wm_selector_selected_count", np.int64)
    empty = values("wm_selector_empty_target_count", np.int64)
    score_count = values("wm_selector_score_count", np.int64)
    score_sum = values("wm_selector_score_sum", np.float64)
    score_squared_sum = values("wm_selector_score_squared_sum", np.float64)
    scoring_seconds = values("wm_selector_scoring_seconds", np.float64)

    fields = {
        "transition_count": transitions,
        "processed_transition_count": processed,
        "failed_transition_count": failed,
        "skipped_transition_count": skipped,
        "candidate_count": candidates,
        "selected_count": selected,
        "empty_target_count": empty,
        "score_count": score_count,
        "score_sum": score_sum,
        "score_squared_sum": score_squared_sum,
        "scoring_seconds": scoring_seconds,
    }
    nonempty_sizes = {array.size for array in fields.values() if array.size}
    if len(nonempty_sizes) > 1:
        sizes = {name: int(array.size) for name, array in fields.items()}
        raise ValueError(f"Response-selector metric batch sizes differ: {sizes}")
    for name in ("score_sum", "score_squared_sum", "scoring_seconds"):
        if not np.isfinite(fields[name]).all():
            raise ValueError(f"Response-selector metric {name!r} contains non-finite values")

    transition_count = int(transitions.sum()) if transitions.size else 0
    processed_count = int(processed.sum()) if processed.size else 0
    candidate_count = int(candidates.sum()) if candidates.size else 0
    selected_count = int(selected.sum()) if selected.size else 0
    total_score_count = int(score_count.sum()) if score_count.size else 0
    total_score_sum = float(score_sum.sum()) if score_sum.size else 0.0
    total_score_squared_sum = (
        float(score_squared_sum.sum()) if score_squared_sum.size else 0.0
    )
    score_mean = total_score_sum / total_score_count if total_score_count else 0.0
    score_variance = (
        total_score_squared_sum / total_score_count - score_mean * score_mean
        if total_score_count
        else 0.0
    )
    active_seconds = (
        scoring_seconds[transitions > 0]
        if scoring_seconds.size and transitions.size == scoring_seconds.size
        else scoring_seconds
    )
    return {
        "transition_count": float(transition_count),
        "processed_transition_count": float(processed_count),
        "failed_transition_count": float(int(failed.sum()) if failed.size else 0),
        "skipped_transition_count": float(int(skipped.sum()) if skipped.size else 0),
        "candidate_count": float(candidate_count),
        "selected_count": float(selected_count),
        "selection_ratio": selected_count / candidate_count if candidate_count else 0.0,
        "empty_target_rate": (
            int(empty.sum()) / processed_count if empty.size and processed_count else 0.0
        ),
        "score_mean": score_mean,
        "score_std": math.sqrt(max(score_variance, 0.0)),
        "scoring_seconds_mean_per_episode": (
            float(active_seconds.mean()) if active_seconds.size else 0.0
        ),
    }


class WebShopWMRayPPOTrainer(RayPPOTrainer):
    def __init__(self, *args, **kwargs):
        if args:
            config = args[0]
        else:
            config = kwargs.get("config")
        self._resume_checkpoint_path = self._resolve_resume_checkpoint_path(config)
        save_contents = list(config.actor_rollout_ref.actor.checkpoint.save_contents)
        self._compact_checkpoint_enabled = bool(
            config.trainer.get("compact_checkpoint", True) and "model" not in save_contents
        )
        self._prepare_resume_config(config, self._resume_checkpoint_path)
        super().__init__(*args, **kwargs)
        self._pending_full_step: int | None = None
        self._best_step: int | None = None
        self._best_score = -math.inf
        self._latest_full_step: int | None = None
        best_path = Path(self.config.trainer.default_local_dir) / "best_checkpoint.json"
        if best_path.is_file():
            value = json.loads(best_path.read_text(encoding="utf-8"))
            self._best_step = int(value["step"])
            self._best_score = float(value["score"])
        latest_path = Path(self.config.trainer.default_local_dir) / "latest_checkpointed_iteration.txt"
        if latest_path.is_file():
            try:
                self._latest_full_step = int(latest_path.read_text(encoding="utf-8").strip())
            except ValueError:
                self._latest_full_step = None
        discovered_full_step = self._discover_latest_full_step()
        if discovered_full_step != self._latest_full_step:
            self._latest_full_step = discovered_full_step
            self._restore_latest_tracker()

    def init_workers(self):
        super().init_workers()
        actor_config = omega_conf_to_dataclass(self.config.actor_rollout_ref.actor)
        if self.use_critic:
            raise ValueError("The WebShop GRPO/WM protocol does not support a critic")
        if self.use_reference_policy or self.config.algorithm.use_kl_in_reward:
            raise ValueError("WebShop comparison requires actor and reward KL to be disabled")
        if rollout_correction_enabled(self.config.algorithm.get("rollout_correction", None)):
            raise ValueError("WebShop turn-row training does not support rollout correction")
        if actor_config.shuffle:
            raise ValueError("WebShop joint training requires actor.shuffle=false")
        if actor_config.loss_agg_mode != "token-mean":
            raise ValueError("WebShop joint training requires token-mean loss aggregation")
        gamma = _validate_gamma(float(self.config.trainer.get("wm_confidence_decay_gamma", 0.0)))
        self.actor_rollout_wg.set_loss_fn(partial(joint_ppo_wm_loss, config=actor_config, gamma=gamma))
        if bool(self.config.data.get("allow_partial_train_batch", False)):
            worker_count = len(self.async_rollout_manager.agent_loop_workers)
            original_generate_sequences = self.async_rollout_manager.generate_sequences
            self.async_rollout_manager.generate_sequences = partial(
                generate_sequences_with_padding,
                original_generate_sequences,
                divisor=worker_count,
            )

    def _create_dataloader(self, train_dataset, val_dataset, collate_fn, train_sampler: Sampler | None):
        from verl.trainer.main_ppo import create_rl_dataset, create_rl_sampler

        if train_dataset is None:
            train_dataset = create_rl_dataset(
                self.config.data.train_files,
                self.config.data,
                self.tokenizer,
                self.processor,
                max_samples=self.config.data.get("train_max_samples", -1),
            )
        if val_dataset is None:
            val_dataset = create_rl_dataset(
                self.config.data.val_files,
                self.config.data,
                self.tokenizer,
                self.processor,
                max_samples=self.config.data.get("val_max_samples", -1),
            )
        self.train_dataset, self.val_dataset = train_dataset, val_dataset
        if train_sampler is None:
            train_sampler = create_rl_sampler(self.config.data, self.train_dataset)
        if collate_fn is None:
            from verl.utils.dataset.rl_dataset import collate_fn as default_collate_fn

            collate_fn = default_collate_fn

        num_workers = self.config.data["dataloader_num_workers"]
        allow_partial = bool(self.config.data.get("allow_partial_train_batch", False))
        self.train_dataloader = StatefulDataLoader(
            dataset=self.train_dataset,
            batch_size=self.config.data.get("gen_batch_size", self.config.data.train_batch_size),
            num_workers=num_workers,
            drop_last=not allow_partial,
            collate_fn=collate_fn,
            sampler=train_sampler,
        )
        val_batch_size = self.config.data.val_batch_size
        if val_batch_size is None:
            val_batch_size = len(self.val_dataset)
        self.val_dataloader = StatefulDataLoader(
            dataset=self.val_dataset,
            batch_size=val_batch_size,
            num_workers=num_workers,
            shuffle=self.config.data.get("validation_shuffle", True),
            drop_last=False,
            collate_fn=collate_fn,
        )
        if len(self.train_dataloader) < 1 or len(self.val_dataloader) < 1:
            raise ValueError("WebShop train and validation dataloaders must be non-empty")
        print(
            f"Size of train dataloader: {len(self.train_dataloader)}, "
            f"Size of val dataloader: {len(self.val_dataloader)}, "
            f"partial train batch: {allow_partial}"
        )
        total_training_steps = len(self.train_dataloader) * self.config.trainer.total_epochs
        if self.config.trainer.total_training_steps is not None:
            total_training_steps = self.config.trainer.total_training_steps
        self.total_training_steps = total_training_steps
        print(f"Total training steps: {self.total_training_steps}")
        try:
            OmegaConf.set_struct(self.config, True)
            with open_dict(self.config):
                if OmegaConf.select(self.config, "actor_rollout_ref.actor.optim"):
                    self.config.actor_rollout_ref.actor.optim.total_training_steps = total_training_steps
                if OmegaConf.select(self.config, "critic.optim"):
                    self.config.critic.optim.total_training_steps = total_training_steps
        except Exception as exc:
            print(f"Warning: Could not set total_training_steps in config: {exc}")

    def _load_checkpoint(self):
        reset_dataloader = bool(self.config.trainer.get("reset_dataloader_on_resume", False))
        if not reset_dataloader:
            return super()._load_checkpoint()
        if self.config.trainer.resume_mode != "resume_path":
            raise ValueError("reset_dataloader_on_resume requires trainer.resume_mode=resume_path")
        resume_value = self.config.trainer.resume_from_path
        if not isinstance(resume_value, str) or not resume_value:
            raise ValueError("reset_dataloader_on_resume requires an explicit resume_from_path")
        checkpoint = Path(resume_value).expanduser().resolve()
        match = re.fullmatch(r"global_step_(\d+)", checkpoint.name)
        if match is None or not (checkpoint / "actor").is_dir():
            raise ValueError(f"Invalid WebShop continuation checkpoint: {checkpoint}")
        kind_path = checkpoint / "checkpoint_kind.json"
        if kind_path.is_file():
            kind = json.loads(kind_path.read_text(encoding="utf-8"))
            if not kind.get("resumable", False):
                raise ValueError(f"Checkpoint is adapter-only and cannot be resumed: {checkpoint}")
        if self.config.trainer.del_local_ckpt_after_load:
            raise ValueError("Continuation must preserve the original checkpoint")

        self.global_steps = int(match.group(1))
        print(f"Load actor/optimizer state from checkpoint folder: {checkpoint}")
        print(
            "Resetting train dataloader state for the disjoint continuation dataset; "
            f"global step remains {self.global_steps}"
        )
        self.actor_rollout_wg.load_checkpoint(
            str(checkpoint / "actor"),
            del_local_after_load=False,
        )

    def _balance_batch(self, batch: DataProto, metrics, logging_prefix="global_seqlen", keep_minibatch=False):
        data_parallel_size = self._get_dp_size(self.actor_rollout_wg, "actor")
        if len(batch.batch) % data_parallel_size:
            metrics[f"{logging_prefix}/tail_batch_unbalanced"] = 1.0
            return
        return super()._balance_batch(
            batch,
            metrics,
            logging_prefix=logging_prefix,
            keep_minibatch=keep_minibatch,
        )

    def _compute_old_log_prob(self, batch: DataProto):
        data_parallel_size = self._get_dp_size(self.actor_rollout_wg, "actor")
        padded, pad_size = pad_dataproto_to_divisor(batch, data_parallel_size)
        output, mfu = super()._compute_old_log_prob(padded)
        if pad_size:
            output = unpad_dataproto(output, pad_size=pad_size)
        return output, mfu

    def _update_actor(self, batch: DataProto) -> DataProto:
        data_parallel_size = self._get_dp_size(self.actor_rollout_wg, "actor")
        turn_batch = build_turn_batch(
            batch,
            pad_token_id=int(self.tokenizer.pad_token_id),
            data_parallel_size=data_parallel_size,
        )
        old_log_prob, _ = super()._compute_old_log_prob(turn_batch)
        if "entropys" in old_log_prob.batch:
            old_log_prob.batch.pop("entropys")
        turn_batch = turn_batch.union(old_log_prob)
        rollout_n = int(self.config.actor_rollout_ref.rollout.n)
        mini_batch_size = int(self.config.actor_rollout_ref.actor.ppo_mini_batch_size) * rollout_n
        joint = build_joint_batch(
            turn_batch,
            pad_token_id=int(self.tokenizer.pad_token_id),
            wm_loss_coef=float(self.config.trainer.get("wm_loss_coef", 0.0)),
            mini_batch_size=mini_batch_size,
            data_parallel_size=data_parallel_size,
        )
        output = super()._update_actor(joint)
        metrics = output.meta_info.setdefault("metrics", {})
        derive_wm_metrics(metrics)
        metrics["rollout/turn_row_count"] = [turn_batch.meta_info["real_turn_row_count"]]
        metrics["rollout/turn_padding_rows"] = [turn_batch.meta_info["turn_padding_rows"]]
        metrics["wm/transition_count"] = [joint.meta_info["wm_transition_count"]]
        metrics["wm/padding_rows"] = [joint.meta_info["padding_rows"]]
        metrics["wm/confidence_decay_gamma"] = [
            _validate_gamma(float(self.config.trainer.get("wm_confidence_decay_gamma", 0.0)))
        ]
        for name, value in response_selector_metrics(batch.non_tensor_batch).items():
            metrics[f"wm/selector/{name}"] = [value]
        return output

    def _checkpoint_root(self) -> Path:
        root = Path(self.config.trainer.default_local_dir).expanduser().resolve()
        root.mkdir(parents=True, exist_ok=True)
        return root

    def _step_dir(self, step: int) -> Path:
        return self._checkpoint_root() / f"global_step_{step}"

    @staticmethod
    def _resolve_resume_checkpoint_path(config) -> Path | None:
        if config is None or config.trainer.get("resume_mode", "auto") == "disable":
            return None
        resume_path = config.trainer.get("resume_from_path")
        if config.trainer.get("resume_mode", "auto") == "resume_path" and resume_path:
            path = Path(str(resume_path)).expanduser()
            if not path.is_absolute():
                path = Path.cwd() / path
            return path.resolve()
        root = Path(config.trainer.default_local_dir).expanduser().resolve()
        tracker = root / "latest_checkpointed_iteration.txt"
        if not tracker.is_file():
            return None
        try:
            step = int(tracker.read_text(encoding="utf-8").strip())
        except ValueError:
            return None
        path = root / f"global_step_{step}"
        return path if path.is_dir() else None

    @staticmethod
    def _checkpoint_kind(path: Path | None) -> str | None:
        if path is None:
            return None
        marker = path / "checkpoint_kind.json"
        if not marker.is_file():
            return None
        try:
            return str(json.loads(marker.read_text(encoding="utf-8")).get("kind"))
        except (OSError, ValueError, TypeError):
            return None

    @classmethod
    def _prepare_resume_config(cls, config, checkpoint_path: Path | None) -> None:
        if config is None or cls._checkpoint_kind(checkpoint_path) != "compact":
            return
        marker = json.loads((checkpoint_path / "checkpoint_kind.json").read_text(encoding="utf-8"))
        expected_base = marker.get("base_model_path")
        current_base = str(Path(config.actor_rollout_ref.model.path).expanduser().resolve())
        if expected_base and str(Path(expected_base).expanduser().resolve()) != current_base:
            raise ValueError(
                f"Compact checkpoint base model mismatch: checkpoint={expected_base}, config={current_base}"
            )
        expected_world_size = marker.get("world_size")
        current_world_size = int(config.trainer.n_gpus_per_node) * int(config.trainer.nnodes)
        if expected_world_size is not None and int(expected_world_size) != current_world_size:
            raise ValueError(
                "Compact optimizer shards require the original world size: "
                f"checkpoint={expected_world_size}, config={current_world_size}"
            )
        adapter_path = checkpoint_path / "adapter_export" / "lora_adapter"
        if not adapter_path.is_dir():
            adapter_path = checkpoint_path / "actor" / "lora_adapter"
        if not (adapter_path / "adapter_model.safetensors").is_file():
            raise FileNotFoundError(f"Compact checkpoint is missing LoRA adapter: {adapter_path}")
        adapter_config = json.loads((adapter_path / "adapter_config.json").read_text(encoding="utf-8"))
        adapter_rank = int(adapter_config.get("r", 0))
        if adapter_rank <= 0:
            raise ValueError(f"Compact checkpoint has invalid LoRA rank in {adapter_path / 'adapter_config.json'}")
        with open_dict(config):
            config.actor_rollout_ref.model.lora_adapter_path = str(adapter_path)
            config.actor_rollout_ref.model.lora_rank = adapter_rank
            if adapter_config.get("lora_alpha") is not None:
                config.actor_rollout_ref.model.lora_alpha = adapter_config["lora_alpha"]
            config.actor_rollout_ref.actor.checkpoint.load_contents = ["optimizer", "extra"]

    def _write_checkpoint_kind(self, step: int, kind: str, checkpoint_dir: Path | None = None) -> None:
        value = {
            "step": step,
            "kind": kind,
            "resumable": kind in {"full", "compact"},
            "best_step": self._best_step,
            "last_step": self.total_training_steps,
            "base_model_path": str(Path(self.config.actor_rollout_ref.model.path).expanduser().resolve()),
            "world_size": int(self.config.trainer.n_gpus_per_node) * int(self.config.trainer.nnodes),
            "lora_rank": int(self.config.actor_rollout_ref.model.get("lora_rank", 0)),
            "lora_alpha": self.config.actor_rollout_ref.model.get("lora_alpha"),
            "adapter_path": "adapter_export/lora_adapter" if kind == "compact" else None,
            "checkpoint_contents": ["optimizer", "extra"] if kind == "compact" else ["model", "optimizer", "extra"],
        }
        step_dir = checkpoint_dir if checkpoint_dir is not None else self._step_dir(step)
        path = step_dir / "checkpoint_kind.json"
        temporary = path.with_suffix(".json.incomplete")
        temporary.write_text(json.dumps(value, indent=2) + "\n", encoding="utf-8")
        temporary.replace(path)

    def _export_lora_adapter(self, step: int, *, force: bool = False, checkpoint_dir: Path | None = None) -> None:
        step_dir = checkpoint_dir if checkpoint_dir is not None else self._step_dir(step)
        actor_dir = step_dir / "actor"
        export_dir = step_dir / "adapter_export"
        adapter_file = export_dir / "lora_adapter" / "adapter_model.safetensors"
        if adapter_file.is_file() and not force:
            return
        direct_export = actor_dir / "lora_adapter"
        if direct_export.is_dir():
            if export_dir.exists():
                shutil.rmtree(export_dir)
            export_dir.mkdir(parents=True, exist_ok=True)
            direct_export.rename(export_dir / "lora_adapter")
            return
        if not self._has_complete_shards(actor_dir, "model"):
            raise RuntimeError(
                f"No LoRA adapter export or complete model shards found for checkpoint step {step}"
            )
        temporary_export_dir = step_dir / "adapter_export.incomplete"
        if temporary_export_dir.exists():
            shutil.rmtree(temporary_export_dir)
        command = [
            sys.executable,
            "-m",
            "verl.model_merger",
            "merge",
            "--backend",
            "fsdp",
            "--local_dir",
            str(actor_dir),
            "--target_dir",
            str(temporary_export_dir),
        ]
        subprocess.run(command, check=True)
        temporary_adapter = temporary_export_dir / "lora_adapter" / "adapter_model.safetensors"
        if not temporary_adapter.is_file():
            raise RuntimeError(f"LoRA adapter export did not create {temporary_adapter}")
        for path in temporary_export_dir.iterdir():
            if path.name == "lora_adapter":
                continue
            if path.is_dir():
                shutil.rmtree(path)
            else:
                path.unlink()
        if export_dir.exists():
            shutil.rmtree(export_dir)
        temporary_export_dir.rename(export_dir)

    def _restore_latest_tracker(self) -> None:
        tracker = self._checkpoint_root() / "latest_checkpointed_iteration.txt"
        if self._latest_full_step is None:
            tracker.unlink(missing_ok=True)
        else:
            temporary = tracker.with_suffix(".txt.incomplete")
            temporary.write_text(str(self._latest_full_step), encoding="utf-8")
            temporary.replace(tracker)

    @staticmethod
    def _has_complete_shards(actor_dir: Path, prefix: str) -> bool:
        pattern = re.compile(rf"{re.escape(prefix)}_world_size_(\d+)_rank_(\d+)\.pt")
        world_size: int | None = None
        ranks: set[int] = set()
        for path in actor_dir.glob(f"{prefix}_world_size_*_rank_*.pt"):
            match = pattern.fullmatch(path.name)
            if match is None:
                continue
            current_world_size = int(match.group(1))
            if world_size is not None and current_world_size != world_size:
                return False
            world_size = current_world_size
            ranks.add(int(match.group(2)))
        return world_size is not None and ranks == set(range(world_size))

    def _discover_latest_full_step(self) -> int | None:
        candidates: list[int] = []
        for step_dir in self._checkpoint_root().glob("global_step_*"):
            try:
                step = int(step_dir.name.removeprefix("global_step_"))
            except ValueError:
                continue
            actor_dir = step_dir / "actor"
            has_data = (step_dir / "data.pt").is_file()
            has_model = self._has_complete_shards(actor_dir, "model")
            has_optimizer = self._has_complete_shards(actor_dir, "optim")
            has_extra_state = self._has_complete_shards(actor_dir, "extra_state")
            kind = self._checkpoint_kind(step_dir)
            has_adapter = (
                (step_dir / "adapter_export" / "lora_adapter" / "adapter_model.safetensors").is_file()
                or (actor_dir / "lora_adapter" / "adapter_model.safetensors").is_file()
            )
            if has_data and has_optimizer and has_extra_state and (
                (kind == "compact" and has_adapter) or (kind != "compact" and has_model)
            ):
                candidates.append(step)
        return max(candidates) if candidates else None

    def _write_adapter_only_marker(self, step: int) -> None:
        step_dir = self._step_dir(step)
        marker_path = step_dir / "checkpoint_kind.json"
        value: dict[str, Any] = {}
        if marker_path.is_file():
            try:
                value = json.loads(marker_path.read_text(encoding="utf-8"))
            except (OSError, ValueError, TypeError):
                value = {}
        value.update(
            {
                "step": step,
                "kind": "adapter_only",
                "resumable": False,
                "best_step": self._best_step,
                "last_step": self.total_training_steps,
                "adapter_path": "adapter_export/lora_adapter",
                "checkpoint_contents": ["adapter"],
            }
        )
        temporary = marker_path.with_suffix(".json.incomplete")
        temporary.write_text(json.dumps(value, indent=2) + "\n", encoding="utf-8")
        temporary.replace(marker_path)

    def _thin_checkpoint(self, step: int) -> None:
        if step == self.total_training_steps or step == self._best_step or step == self._latest_full_step:
            return
        step_dir = self._step_dir(step)
        if not step_dir.exists():
            return

        self._export_lora_adapter(step)
        adapter_file = step_dir / "adapter_export" / "lora_adapter" / "adapter_model.safetensors"
        if not adapter_file.is_file():
            raise RuntimeError(f"Refusing to thin checkpoint {step}: missing LoRA adapter")

        for path in step_dir.iterdir():
            if path.name in {"adapter_export", "checkpoint_kind.json"}:
                continue
            if path.is_dir() and not path.is_symlink():
                shutil.rmtree(path)
            else:
                path.unlink()
        export_dir = step_dir / "adapter_export"
        for path in export_dir.iterdir():
            if path.name == "lora_adapter":
                continue
            if path.is_dir() and not path.is_symlink():
                shutil.rmtree(path)
            else:
                path.unlink()
        self._write_adapter_only_marker(step)
        self._restore_latest_tracker()

    def _thin_stale_full_checkpoints(self) -> None:
        protected = {int(self.total_training_steps)}
        if self._best_step is not None:
            protected.add(int(self._best_step))
        if self._latest_full_step is not None:
            protected.add(int(self._latest_full_step))
        for step_dir in self._checkpoint_root().glob("global_step_*"):
            try:
                step = int(step_dir.name.removeprefix("global_step_"))
            except ValueError:
                continue
            if step in protected:
                continue
            self._thin_checkpoint(step)

    def _save_full_checkpoint(self) -> None:
        step = int(self.global_steps)
        root = self._checkpoint_root()
        staging_root = root / f".global_step_{step}.incomplete-{uuid.uuid4().hex}"
        final_step_dir = root / f"global_step_{step}"
        if final_step_dir.exists():
            raise FileExistsError(f"Refusing to overwrite existing checkpoint: {final_step_dir}")
        original_root = self.config.trainer.default_local_dir
        staging_root.mkdir(parents=True, exist_ok=False)
        staging_step_dir = staging_root / f"global_step_{step}"
        try:
            with open_dict(self.config):
                self.config.trainer.default_local_dir = str(staging_root)
            super()._save_checkpoint()
            self._export_lora_adapter(step, force=True, checkpoint_dir=staging_step_dir)
            self._write_checkpoint_kind(
                step,
                "compact" if self._compact_checkpoint_enabled else "full",
                checkpoint_dir=staging_step_dir,
            )
        except Exception:
            shutil.rmtree(staging_root, ignore_errors=True)
            raise
        finally:
            with open_dict(self.config):
                self.config.trainer.default_local_dir = original_root
        staging_step_dir.rename(final_step_dir)
        shutil.rmtree(staging_root)
        self._latest_full_step = step
        self._restore_latest_tracker()

    def _save_checkpoint(self):
        step = int(self.global_steps)
        self._save_full_checkpoint()
        is_last = step >= int(self.total_training_steps)
        test_freq = int(self.config.trainer.test_freq)
        validation_follows = test_freq > 0 and (is_last or step % test_freq == 0)
        if is_last:
            self._pending_full_step = None
        elif validation_follows:
            self._pending_full_step = step
        else:
            self._thin_stale_full_checkpoints()

    def _ensure_validation_checkpoint(self, step: int) -> None:
        if not self._compact_checkpoint_enabled:
            return
        if int(self.config.trainer.get("save_freq", -1)) <= 0:
            return
        adapter_file = self._step_dir(step) / "adapter_export" / "lora_adapter" / "adapter_model.safetensors"
        if adapter_file.is_file():
            return
        if self._step_dir(step).exists():
            self._export_lora_adapter(step)
        else:
            self._save_full_checkpoint()

    def _record_best(self, step: int, score: float, metric_key: str) -> None:
        value = {"step": step, "score": score, "metric_key": metric_key}
        path = self._checkpoint_root() / "best_checkpoint.json"
        temporary = path.with_suffix(".json.incomplete")
        temporary.write_text(json.dumps(value, indent=2) + "\n", encoding="utf-8")
        temporary.replace(path)

    def _validate(self, *args, **kwargs):
        original_generate_sequences = self.async_rollout_manager.generate_sequences
        self.async_rollout_manager.generate_sequences = partial(
            generate_sequences_without_wm_targets,
            original_generate_sequences,
        )
        try:
            metrics = super()._validate(*args, **kwargs)
        finally:
            self.async_rollout_manager.generate_sequences = original_generate_sequences
        step = int(getattr(self, "global_steps", 0))
        if step <= 0:
            return metrics
        self._ensure_validation_checkpoint(step)
        metric_key = str(
            self.config.trainer.get(
                "best_metric_key",
                "val-aux/webshop/success/mean@1",
            )
        )
        if metric_key not in metrics:
            available = sorted(key for key in metrics if key.startswith("val-"))
            raise KeyError(f"Best-checkpoint metric {metric_key!r} is absent; available={available}")
        score = float(metrics[metric_key])
        improved = score > self._best_score
        is_last = step >= int(self.total_training_steps)

        if improved:
            self._best_score = score
            self._best_step = step
            if self._pending_full_step != step and not (self._step_dir(step) / "data.pt").is_file():
                self._save_full_checkpoint()
            self._record_best(step, score, metric_key)
            self._write_checkpoint_kind(
                step, "compact" if self._compact_checkpoint_enabled else "full"
            )

        self._pending_full_step = None
        if is_last:
            self._latest_full_step = step
            self._restore_latest_tracker()
            self._write_checkpoint_kind(
                step, "compact" if self._compact_checkpoint_enabled else "full"
            )
        self._thin_stale_full_checkpoints()
        return metrics

